Measurement of $J/\psi$-pair production in $pp$ collisions at $\sqrt{s}=13$ TeV and study of gluon transverse-momentum dependent PDFs

The production cross-section of $J/\psi$ pairs in proton-proton collisions at a centre-of-mass energy of $\sqrt{s}=13$ TeV is measured using a data sample corresponding to an integrated luminosity of 4.2 fb$^{-1}$ collected by the LHCb experiment. The measurement is performed with both $J/\psi$ mesons in the transverse momentum range $0<p_{\text{T}}<14$ GeV/$c$ and rapidity range $2.0<y<4.5$. The cross-section of this process is measured to be 16.36$\pm$0.28(stat)$\pm$0.88(syst) nb. The contributions from single-parton scattering and double-parton scattering are separated based on the dependence of the cross-section on the absolute rapidity difference $\Delta y$ between the two $J/\psi$ mesons. The effective cross-section of double-parton scattering is measured to be $\sigma_{\text{eff}}=$13.1$\pm$1.8(stat)$\pm$2.3(syst) mb. The distribution of the azimuthal angle $\phi_{\text{CS}}$ of one of the $J/\psi$ mesons in the Collins-Soper frame and the $p_{\text{T}}$-spectrum of the $J/\psi$ pairs are also measured for the study of the gluon transverse-momentum dependent distributions inside protons. The extracted values of $\langle\cos2\phi_{\text{CS}}\rangle$ and $\langle\cos4\phi_{\text{CS}}\rangle$ are consistent with zero, but the presence of azimuthal asymmetry at a few percent level is allowed.

==> figs/Fig1a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig1a()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Tue Nov 21 23:20:32 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,23,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(2935.419,-1383.91,3231.715,7265.525);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   
   TH1D *frame_55991599e310__1 = new TH1D("frame_55991599e310__1","A RooPlot of \"Jpsi1_M\"",60,2976.9,3216.9);
   frame_55991599e310__1->SetBinContent(1,6833.054);
   frame_55991599e310__1->SetMaximum(6833.054);
   frame_55991599e310__1->SetEntries(1);
   frame_55991599e310__1->SetDirectory(0);
   frame_55991599e310__1->SetStats(0);
   frame_55991599e310__1->SetLineWidth(2);
   frame_55991599e310__1->SetMarkerStyle(20);
   frame_55991599e310__1->SetMarkerSize(0.875);
   frame_55991599e310__1->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}_{1}#it{#mu}^{#minus}_{1}} [MeV/#font[12]{c}^{2}]");
   frame_55991599e310__1->GetXaxis()->SetNdivisions(505);
   frame_55991599e310__1->GetXaxis()->SetLabelFont(132);
   frame_55991599e310__1->GetXaxis()->SetLabelOffset(0.01);
   frame_55991599e310__1->GetXaxis()->SetLabelSize(0.06);
   frame_55991599e310__1->GetXaxis()->SetTitleSize(0.072);
   frame_55991599e310__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55991599e310__1->GetXaxis()->SetTitleFont(132);
   frame_55991599e310__1->GetYaxis()->SetTitle("Candidates / (4 MeV/#font[12]{c}^{2})");
   frame_55991599e310__1->GetYaxis()->SetLabelFont(132);
   frame_55991599e310__1->GetYaxis()->SetLabelSize(0.06);
   frame_55991599e310__1->GetYaxis()->SetTitleSize(0.072);
   frame_55991599e310__1->GetYaxis()->SetTitleOffset(0.99);
   frame_55991599e310__1->GetYaxis()->SetTitleFont(132);
   frame_55991599e310__1->GetZaxis()->SetLabelFont(132);
   frame_55991599e310__1->GetZaxis()->SetLabelSize(0.06);
   frame_55991599e310__1->GetZaxis()->SetTitleSize(0.072);
   frame_55991599e310__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55991599e310__1->GetZaxis()->SetTitleFont(132);
   frame_55991599e310__1->Draw("FUNC");
   
   Double_t dataSet_fx3001[60] = {
   2978.9,
   2982.9,
   2986.9,
   2990.9,
   2994.9,
   2998.9,
   3002.9,
   3006.9,
   3010.9,
   3014.9,
   3018.9,
   3022.9,
   3026.9,
   3030.9,
   3034.9,
   3038.9,
   3042.9,
   3046.9,
   3050.9,
   3054.9,
   3058.9,
   3062.9,
   3066.9,
   3070.9,
   3074.9,
   3078.9,
   3082.9,
   3086.9,
   3090.9,
   3094.9,
   3098.9,
   3102.9,
   3106.9,
   3110.9,
   3114.9,
   3118.9,
   3122.9,
   3126.9,
   3130.9,
   3134.9,
   3138.9,
   3142.9,
   3146.9,
   3150.9,
   3154.9,
   3158.9,
   3162.9,
   3166.9,
   3170.9,
   3174.9,
   3178.9,
   3182.9,
   3186.9,
   3190.9,
   3194.9,
   3198.9,
   3202.9,
   3206.9,
   3210.9,
   3214.9};
   Double_t dataSet_fy3001[60] = {
   827,
   848,
   824,
   820,
   840,
   849,
   773,
   791,
   801,
   886,
   847,
   819,
   819,
   845,
   876,
   895,
   907,
   896,
   912,
   1045,
   1096,
   1212,
   1372,
   1699,
   2172,
   2841,
   3854,
   4844,
   5662,
   6396,
   6427,
   5854,
   4875,
   3753,
   2752,
   2068,
   1542,
   1236,
   1012,
   866,
   808,
   822,
   762,
   760,
   695,
   644,
   666,
   663,
   725,
   644,
   656,
   705,
   664,
   647,
   688,
   634,
   685,
   626,
   664,
   655};
   Double_t dataSet_felx3001[60] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t dataSet_fely3001[60] = {
   28.26195,
   28.62473,
   28.20975,
   28.14001,
   28.48707,
   28.64189,
   27.30737,
   27.62917,
   27.80636,
   29.26995,
   28.60756,
   28.12254,
   28.12254,
   28.57318,
   29.10152,
   29.42073,
   29.62059,
   29.43743,
   29.70348,
   31.83033,
   32.60967,
   34.31738,
   36.54389,
   40.72196,
   46.1074,
   52.80338,
   61.58261,
   69.10065,
   74.74792,
   79.47656,
   79.67013,
   76.01307,
   69.32299,
   60.76377,
   51.96189,
   44.97802,
   38.77149,
   34.66035,
   31.31588,
   28.93213,
   27.92974,
   28.1749,
   27.10888,
   27.07263,
   25.86759,
   24.88208,
   25.31182,
   25.25364,
   26.43047,
   24.88208,
   25.11738,
   26.05654,
   25.27305,
   24.94111,
   25.73452,
   24.68432,
   25.67728,
   24.52499,
   25.27305,
   25.09785};
   Double_t dataSet_fehx3001[60] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t dataSet_fehy3001[60] = {
   29.26195,
   29.62473,
   29.20975,
   29.14001,
   29.48707,
   29.64189,
   28.30737,
   28.62917,
   28.80636,
   30.26995,
   29.60756,
   29.12254,
   29.12254,
   29.57318,
   30.10152,
   30.42073,
   30.62059,
   30.43743,
   30.70348,
   32.83033,
   33.60967,
   35.31738,
   37.54389,
   41.72196,
   47.1074,
   53.80338,
   62.58261,
   70.10065,
   75.74792,
   80.47656,
   80.67013,
   77.01307,
   70.32299,
   61.76377,
   52.96189,
   45.97802,
   39.77149,
   35.66035,
   32.31588,
   29.93213,
   28.92974,
   29.1749,
   28.10888,
   28.07263,
   26.86759,
   25.88208,
   26.31182,
   26.25364,
   27.43047,
   25.88208,
   26.11738,
   27.05654,
   26.27305,
   25.94111,
   26.73452,
   25.68432,
   26.67728,
   25.52499,
   26.27305,
   26.09785};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,dataSet_fx3001,dataSet_fy3001,dataSet_felx3001,dataSet_fehx3001,dataSet_fely3001,dataSet_fehy3001);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__Jpsi1_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.875);
   
   TH1F *Graph_dataSet3001 = new TH1F("Graph_dataSet3001","Histogram of dataSet_plot__Jpsi1_M",100,2952.9,3240.9);
   Graph_dataSet3001->SetMinimum(10.8555);
   Graph_dataSet3001->SetMaximum(7098.29);
   Graph_dataSet3001->SetDirectory(0);
   Graph_dataSet3001->SetStats(0);
   Graph_dataSet3001->SetLineWidth(2);
   Graph_dataSet3001->SetMarkerStyle(20);
   Graph_dataSet3001->SetMarkerSize(0.875);
   Graph_dataSet3001->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3001->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3001->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3001->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3001->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3001->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3001->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3001->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3001->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataSet3001->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3001->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3001->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3001->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3001);
   
   grae->Draw("p");
   
   Double_t doubleSig_fx1[104] = {
   2972.896,
   2972.9,
   2976.9,
   2980.9,
   2984.9,
   2988.9,
   2992.9,
   2996.9,
   3000.9,
   3004.9,
   3008.9,
   3012.9,
   3016.9,
   3020.9,
   3024.9,
   3028.9,
   3032.9,
   3036.9,
   3040.9,
   3044.9,
   3048.9,
   3052.9,
   3056.9,
   3058.9,
   3060.9,
   3062.9,
   3064.9,
   3066.9,
   3068.9,
   3070.9,
   3072.9,
   3074.9,
   3075.9,
   3076.9,
   3077.9,
   3078.9,
   3079.9,
   3080.9,
   3082.9,
   3084.9,
   3086.9,
   3087.9,
   3088.9,
   3089.9,
   3090.9,
   3091.9,
   3092.9,
   3093.9,
   3094.9,
   3095.9,
   3096.9,
   3097.9,
   3098.9,
   3099.9,
   3100.9,
   3101.9,
   3102.9,
   3103.9,
   3104.9,
   3105.9,
   3106.9,
   3108.9,
   3110.9,
   3112.9,
   3113.9,
   3114.9,
   3115.9,
   3116.9,
   3117.9,
   3118.9,
   3119.9,
   3120.9,
   3121.9,
   3122.9,
   3124.9,
   3126.9,
   3128.9,
   3130.9,
   3132.9,
   3134.9,
   3136.9,
   3140.9,
   3144.9,
   3148.9,
   3152.9,
   3156.9,
   3160.9,
   3164.9,
   3168.9,
   3172.9,
   3176.9,
   3180.9,
   3184.9,
   3188.9,
   3192.9,
   3196.9,
   3200.9,
   3204.9,
   3208.9,
   3212.9,
   3216.9,
   3216.9,
   3220.9,
   3220.904};
   Double_t doubleSig_fy1[104] = {
   0,
   24.03936,
   24.03936,
   25.3576,
   26.80037,
   28.38476,
   30.13098,
   32.06311,
   34.21005,
   36.60672,
   39.2957,
   42.32942,
   45.77323,
   49.71005,
   54.24805,
   59.53535,
   65.79055,
   73.36839,
   82.89748,
   95.549,
   113.51,
   140.712,
   183.7672,
   214.2706,
   252.8811,
   301.5158,
   362.3352,
   437.7214,
   530.2662,
   642.8065,
   778.5767,
   941.6116,
   1035.043,
   1137.676,
   1250.835,
   1376.327,
   1516.694,
   1675.019,
   2018.484,
   2377.522,
   2734.909,
   2906.666,
   3070.171,
   3222.661,
   3361.433,
   3483.927,
   3587.803,
   3671.024,
   3731.922,
   3769.256,
   3782.258,
   3770.659,
   3734.699,
   3675.119,
   3593.133,
   3490.385,
   3368.895,
   3230.986,
   3079.208,
   2916.258,
   2744.898,
   2387.848,
   2028.599,
   1684.488,
   1522.355,
   1368.51,
   1223.89,
   1092.342,
   974.4908,
   868.6393,
   773.412,
   687.6768,
   610.4857,
   541.0297,
   422.5896,
   327.5976,
   252.1237,
   192.802,
   146.7051,
   111.2893,
   84.3695,
   48.9552,
   29.3515,
   18.5342,
   12.41088,
   8.759848,
   6.435985,
   4.862852,
   3.746106,
   2.92709,
   2.313192,
   1.845884,
   1.485848,
   1.205605,
   0.9854625,
   0.8110684,
   0.6718309,
   0.5598475,
   0.4691652,
   0.3952586,
   0.3346592,
   0.3346592,
   0.3346592,
   0};
   TGraph *graph = new TGraph(104,doubleSig_fx1,doubleSig_fy1);
   graph->SetName("doubleSig");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_doubleSig1 = new TH1F("Graph_doubleSig1","Projection of massPDF",104,2948.095,3245.705);
   Graph_doubleSig1->SetMinimum(0);
   Graph_doubleSig1->SetMaximum(4160.484);
   Graph_doubleSig1->SetDirectory(0);
   Graph_doubleSig1->SetStats(0);
   Graph_doubleSig1->SetLineWidth(2);
   Graph_doubleSig1->SetMarkerStyle(20);
   Graph_doubleSig1->SetMarkerSize(0.875);
   Graph_doubleSig1->GetXaxis()->SetNdivisions(505);
   Graph_doubleSig1->GetXaxis()->SetLabelFont(132);
   Graph_doubleSig1->GetXaxis()->SetLabelOffset(0.01);
   Graph_doubleSig1->GetXaxis()->SetLabelSize(0.06);
   Graph_doubleSig1->GetXaxis()->SetTitleSize(0.072);
   Graph_doubleSig1->GetXaxis()->SetTitleOffset(0.95);
   Graph_doubleSig1->GetXaxis()->SetTitleFont(132);
   Graph_doubleSig1->GetYaxis()->SetLabelFont(132);
   Graph_doubleSig1->GetYaxis()->SetLabelOffset(0.01);
   Graph_doubleSig1->GetYaxis()->SetLabelSize(0.06);
   Graph_doubleSig1->GetYaxis()->SetTitleSize(0.072);
   Graph_doubleSig1->GetYaxis()->SetTitleOffset(0.8);
   Graph_doubleSig1->GetYaxis()->SetTitleFont(132);
   Graph_doubleSig1->GetZaxis()->SetLabelFont(132);
   Graph_doubleSig1->GetZaxis()->SetLabelSize(0.06);
   Graph_doubleSig1->GetZaxis()->SetTitleSize(0.072);
   Graph_doubleSig1->GetZaxis()->SetTitleOffset(1.2);
   Graph_doubleSig1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_doubleSig1);
   
   graph->Draw("l");
   
   Double_t doubleBkg_fx2[66] = {
   2972.896,
   2972.9,
   2976.9,
   2980.9,
   2984.9,
   2988.9,
   2992.9,
   2996.9,
   3000.9,
   3004.9,
   3008.9,
   3012.9,
   3016.9,
   3020.9,
   3024.9,
   3028.9,
   3032.9,
   3036.9,
   3040.9,
   3044.9,
   3048.9,
   3052.9,
   3056.9,
   3060.9,
   3064.9,
   3068.9,
   3072.9,
   3076.9,
   3080.9,
   3084.9,
   3088.9,
   3092.9,
   3096.9,
   3100.9,
   3104.9,
   3108.9,
   3112.9,
   3116.9,
   3120.9,
   3124.9,
   3128.9,
   3132.9,
   3136.9,
   3140.9,
   3144.9,
   3148.9,
   3152.9,
   3156.9,
   3160.9,
   3164.9,
   3168.9,
   3172.9,
   3176.9,
   3180.9,
   3184.9,
   3188.9,
   3192.9,
   3196.9,
   3200.9,
   3204.9,
   3208.9,
   3212.9,
   3216.9,
   3216.9,
   3220.9,
   3220.904};
   Double_t doubleBkg_fy2[66] = {
   0,
   483.4436,
   483.4436,
   481.977,
   480.5149,
   479.0572,
   477.604,
   476.1551,
   474.7106,
   473.2706,
   471.8349,
   470.4035,
   468.9765,
   467.5538,
   466.1355,
   464.7214,
   463.3116,
   461.9061,
   460.5049,
   459.1079,
   457.7152,
   456.3267,
   454.9423,
   453.5622,
   452.1863,
   450.8146,
   449.447,
   448.0836,
   446.7243,
   445.3691,
   444.018,
   442.671,
   441.3282,
   439.9894,
   438.6546,
   437.3239,
   435.9973,
   434.6746,
   433.356,
   432.0414,
   430.7307,
   429.4241,
   428.1214,
   426.8226,
   425.5278,
   424.237,
   422.95,
   421.667,
   420.3878,
   419.1125,
   417.8411,
   416.5735,
   415.3098,
   414.0499,
   412.7939,
   411.5416,
   410.2932,
   409.0485,
   407.8077,
   406.5705,
   405.3372,
   404.1075,
   402.8817,
   402.8817,
   402.8817,
   0};
   graph = new TGraph(66,doubleBkg_fx2,doubleBkg_fy2);
   graph->SetName("doubleBkg");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_doubleBkg2 = new TH1F("Graph_doubleBkg2","Projection of massPDF",100,2948.095,3245.705);
   Graph_doubleBkg2->SetMinimum(0);
   Graph_doubleBkg2->SetMaximum(531.7879);
   Graph_doubleBkg2->SetDirectory(0);
   Graph_doubleBkg2->SetStats(0);
   Graph_doubleBkg2->SetLineWidth(2);
   Graph_doubleBkg2->SetMarkerStyle(20);
   Graph_doubleBkg2->SetMarkerSize(0.875);
   Graph_doubleBkg2->GetXaxis()->SetNdivisions(505);
   Graph_doubleBkg2->GetXaxis()->SetLabelFont(132);
   Graph_doubleBkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_doubleBkg2->GetXaxis()->SetLabelSize(0.06);
   Graph_doubleBkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_doubleBkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_doubleBkg2->GetXaxis()->SetTitleFont(132);
   Graph_doubleBkg2->GetYaxis()->SetLabelFont(132);
   Graph_doubleBkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_doubleBkg2->GetYaxis()->SetLabelSize(0.06);
   Graph_doubleBkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_doubleBkg2->GetYaxis()->SetTitleOffset(0.8);
   Graph_doubleBkg2->GetYaxis()->SetTitleFont(132);
   Graph_doubleBkg2->GetZaxis()->SetLabelFont(132);
   Graph_doubleBkg2->GetZaxis()->SetLabelSize(0.06);
   Graph_doubleBkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_doubleBkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_doubleBkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_doubleBkg2);
   
   graph->Draw("l");
   
   Double_t Jpsi1Bkg_fx3[66] = {
   2972.896,
   2972.9,
   2976.9,
   2980.9,
   2984.9,
   2988.9,
   2992.9,
   2996.9,
   3000.9,
   3004.9,
   3008.9,
   3012.9,
   3016.9,
   3020.9,
   3024.9,
   3028.9,
   3032.9,
   3036.9,
   3040.9,
   3044.9,
   3048.9,
   3052.9,
   3056.9,
   3060.9,
   3064.9,
   3068.9,
   3072.9,
   3076.9,
   3080.9,
   3084.9,
   3088.9,
   3092.9,
   3096.9,
   3100.9,
   3104.9,
   3108.9,
   3112.9,
   3116.9,
   3120.9,
   3124.9,
   3128.9,
   3132.9,
   3136.9,
   3140.9,
   3144.9,
   3148.9,
   3152.9,
   3156.9,
   3160.9,
   3164.9,
   3168.9,
   3172.9,
   3176.9,
   3180.9,
   3184.9,
   3188.9,
   3192.9,
   3196.9,
   3200.9,
   3204.9,
   3208.9,
   3212.9,
   3216.9,
   3216.9,
   3220.9,
   3220.904};
   Double_t Jpsi1Bkg_fy3[66] = {
   0,
   310.18,
   310.18,
   309.0874,
   307.9987,
   306.9139,
   305.8328,
   304.7556,
   303.6822,
   302.6125,
   301.5466,
   300.4845,
   299.4261,
   298.3714,
   297.3205,
   296.2732,
   295.2296,
   294.1898,
   293.1535,
   292.121,
   291.092,
   290.0667,
   289.045,
   288.0269,
   287.0124,
   286.0015,
   284.9941,
   283.9902,
   282.99,
   281.9932,
   280.9999,
   280.0101,
   279.0239,
   278.0411,
   277.0617,
   276.0858,
   275.1134,
   274.1443,
   273.1787,
   272.2165,
   271.2577,
   270.3022,
   269.3502,
   268.4014,
   267.456,
   266.514,
   265.5752,
   264.6398,
   263.7077,
   262.7788,
   261.8532,
   260.9309,
   260.0118,
   259.096,
   258.1834,
   257.274,
   256.3678,
   255.4648,
   254.565,
   253.6683,
   252.7748,
   251.8845,
   250.9973,
   250.9973,
   250.9973,
   0};
   graph = new TGraph(66,Jpsi1Bkg_fx3,Jpsi1Bkg_fy3);
   graph->SetName("Jpsi1Bkg");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_Jpsi1Bkg3 = new TH1F("Graph_Jpsi1Bkg3","Projection of massPDF",100,2948.095,3245.705);
   Graph_Jpsi1Bkg3->SetMinimum(0);
   Graph_Jpsi1Bkg3->SetMaximum(341.198);
   Graph_Jpsi1Bkg3->SetDirectory(0);
   Graph_Jpsi1Bkg3->SetStats(0);
   Graph_Jpsi1Bkg3->SetLineWidth(2);
   Graph_Jpsi1Bkg3->SetMarkerStyle(20);
   Graph_Jpsi1Bkg3->SetMarkerSize(0.875);
   Graph_Jpsi1Bkg3->GetXaxis()->SetNdivisions(505);
   Graph_Jpsi1Bkg3->GetXaxis()->SetLabelFont(132);
   Graph_Jpsi1Bkg3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Jpsi1Bkg3->GetXaxis()->SetLabelSize(0.06);
   Graph_Jpsi1Bkg3->GetXaxis()->SetTitleSize(0.072);
   Graph_Jpsi1Bkg3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Jpsi1Bkg3->GetXaxis()->SetTitleFont(132);
   Graph_Jpsi1Bkg3->GetYaxis()->SetLabelFont(132);
   Graph_Jpsi1Bkg3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Jpsi1Bkg3->GetYaxis()->SetLabelSize(0.06);
   Graph_Jpsi1Bkg3->GetYaxis()->SetTitleSize(0.072);
   Graph_Jpsi1Bkg3->GetYaxis()->SetTitleOffset(0.8);
   Graph_Jpsi1Bkg3->GetYaxis()->SetTitleFont(132);
   Graph_Jpsi1Bkg3->GetZaxis()->SetLabelFont(132);
   Graph_Jpsi1Bkg3->GetZaxis()->SetLabelSize(0.06);
   Graph_Jpsi1Bkg3->GetZaxis()->SetTitleSize(0.072);
   Graph_Jpsi1Bkg3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Jpsi1Bkg3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Jpsi1Bkg3);
   
   graph->Draw("l");
   
   Double_t Jpsi2Bkg_fx4[104] = {
   2972.896,
   2972.9,
   2976.9,
   2980.9,
   2984.9,
   2988.9,
   2992.9,
   2996.9,
   3000.9,
   3004.9,
   3008.9,
   3012.9,
   3016.9,
   3020.9,
   3024.9,
   3028.9,
   3032.9,
   3036.9,
   3040.9,
   3044.9,
   3048.9,
   3052.9,
   3056.9,
   3058.9,
   3060.9,
   3062.9,
   3064.9,
   3066.9,
   3068.9,
   3070.9,
   3072.9,
   3074.9,
   3075.9,
   3076.9,
   3077.9,
   3078.9,
   3079.9,
   3080.9,
   3082.9,
   3084.9,
   3086.9,
   3087.9,
   3088.9,
   3089.9,
   3090.9,
   3091.9,
   3092.9,
   3093.9,
   3094.9,
   3095.9,
   3096.9,
   3097.9,
   3098.9,
   3099.9,
   3100.9,
   3101.9,
   3102.9,
   3103.9,
   3104.9,
   3105.9,
   3106.9,
   3108.9,
   3110.9,
   3112.9,
   3113.9,
   3114.9,
   3115.9,
   3116.9,
   3117.9,
   3118.9,
   3119.9,
   3120.9,
   3121.9,
   3122.9,
   3124.9,
   3126.9,
   3128.9,
   3130.9,
   3132.9,
   3134.9,
   3136.9,
   3140.9,
   3144.9,
   3148.9,
   3152.9,
   3156.9,
   3160.9,
   3164.9,
   3168.9,
   3172.9,
   3176.9,
   3180.9,
   3184.9,
   3188.9,
   3192.9,
   3196.9,
   3200.9,
   3204.9,
   3208.9,
   3212.9,
   3216.9,
   3216.9,
   3220.9,
   3220.904};
   Double_t Jpsi2Bkg_fy4[104] = {
   0,
   12.443,
   12.443,
   13.12533,
   13.87212,
   14.69221,
   15.59607,
   16.59616,
   17.70744,
   18.94798,
   20.33982,
   21.9101,
   23.69265,
   25.73038,
   28.07929,
   30.81605,
   34.0538,
   37.97616,
   42.90851,
   49.45705,
   58.75384,
   72.83386,
   95.11962,
   110.9084,
   130.8936,
   156.0674,
   187.5481,
   226.5687,
   274.4707,
   332.7226,
   402.9985,
   487.3869,
   535.748,
   588.8719,
   647.4436,
   712.3995,
   785.0548,
   867.0054,
   1044.786,
   1230.627,
   1415.614,
   1504.517,
   1589.149,
   1668.079,
   1739.909,
   1803.313,
   1857.08,
   1900.156,
   1931.677,
   1951.002,
   1957.732,
   1951.728,
   1933.115,
   1902.276,
   1859.839,
   1806.656,
   1743.772,
   1672.388,
   1593.826,
   1509.482,
   1420.785,
   1235.972,
   1050.022,
   871.9068,
   787.9851,
   708.3533,
   633.4968,
   565.4062,
   504.4055,
   449.6158,
   400.3252,
   355.9479,
   315.9931,
   280.042,
   218.7363,
   169.5676,
   130.5016,
   99.79611,
   75.93591,
   57.6044,
   43.67044,
   25.33967,
   15.19261,
   9.593476,
   6.423988,
   4.534179,
   3.331326,
   2.517057,
   1.939019,
   1.515089,
   1.19733,
   0.9554465,
   0.7690887,
   0.6240325,
   0.5100845,
   0.4198165,
   0.3477459,
   0.2897823,
   0.2428443,
   0.2045895,
   0.1732227,
   0.1732227,
   0.1732227,
   0};
   graph = new TGraph(104,Jpsi2Bkg_fx4,Jpsi2Bkg_fy4);
   graph->SetName("Jpsi2Bkg");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_Jpsi2Bkg4 = new TH1F("Graph_Jpsi2Bkg4","Projection of massPDF",104,2948.095,3245.705);
   Graph_Jpsi2Bkg4->SetMinimum(0);
   Graph_Jpsi2Bkg4->SetMaximum(2153.505);
   Graph_Jpsi2Bkg4->SetDirectory(0);
   Graph_Jpsi2Bkg4->SetStats(0);
   Graph_Jpsi2Bkg4->SetLineWidth(2);
   Graph_Jpsi2Bkg4->SetMarkerStyle(20);
   Graph_Jpsi2Bkg4->SetMarkerSize(0.875);
   Graph_Jpsi2Bkg4->GetXaxis()->SetNdivisions(505);
   Graph_Jpsi2Bkg4->GetXaxis()->SetLabelFont(132);
   Graph_Jpsi2Bkg4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Jpsi2Bkg4->GetXaxis()->SetLabelSize(0.06);
   Graph_Jpsi2Bkg4->GetXaxis()->SetTitleSize(0.072);
   Graph_Jpsi2Bkg4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Jpsi2Bkg4->GetXaxis()->SetTitleFont(132);
   Graph_Jpsi2Bkg4->GetYaxis()->SetLabelFont(132);
   Graph_Jpsi2Bkg4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Jpsi2Bkg4->GetYaxis()->SetLabelSize(0.06);
   Graph_Jpsi2Bkg4->GetYaxis()->SetTitleSize(0.072);
   Graph_Jpsi2Bkg4->GetYaxis()->SetTitleOffset(0.8);
   Graph_Jpsi2Bkg4->GetYaxis()->SetTitleFont(132);
   Graph_Jpsi2Bkg4->GetZaxis()->SetLabelFont(132);
   Graph_Jpsi2Bkg4->GetZaxis()->SetLabelSize(0.06);
   Graph_Jpsi2Bkg4->GetZaxis()->SetTitleSize(0.072);
   Graph_Jpsi2Bkg4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Jpsi2Bkg4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Jpsi2Bkg4);
   
   graph->Draw("l");
   
   Double_t massPDF_fx5[104] = {
   2972.896,
   2972.9,
   2976.9,
   2980.9,
   2984.9,
   2988.9,
   2992.9,
   2996.9,
   3000.9,
   3004.9,
   3008.9,
   3012.9,
   3016.9,
   3020.9,
   3024.9,
   3028.9,
   3032.9,
   3036.9,
   3040.9,
   3044.9,
   3048.9,
   3052.9,
   3056.9,
   3058.9,
   3060.9,
   3062.9,
   3064.9,
   3066.9,
   3068.9,
   3070.9,
   3072.9,
   3074.9,
   3075.9,
   3076.9,
   3077.9,
   3078.9,
   3079.9,
   3080.9,
   3082.9,
   3084.9,
   3086.9,
   3087.9,
   3088.9,
   3089.9,
   3090.9,
   3091.9,
   3092.9,
   3093.9,
   3094.9,
   3095.9,
   3096.9,
   3097.9,
   3098.9,
   3099.9,
   3100.9,
   3101.9,
   3102.9,
   3103.9,
   3104.9,
   3105.9,
   3106.9,
   3108.9,
   3110.9,
   3112.9,
   3113.9,
   3114.9,
   3115.9,
   3116.9,
   3117.9,
   3118.9,
   3119.9,
   3120.9,
   3121.9,
   3122.9,
   3124.9,
   3126.9,
   3128.9,
   3130.9,
   3132.9,
   3134.9,
   3136.9,
   3140.9,
   3144.9,
   3148.9,
   3152.9,
   3156.9,
   3160.9,
   3164.9,
   3168.9,
   3172.9,
   3176.9,
   3180.9,
   3184.9,
   3188.9,
   3192.9,
   3196.9,
   3200.9,
   3204.9,
   3208.9,
   3212.9,
   3216.9,
   3216.9,
   3220.9,
   3220.904};
   Double_t massPDF_fy5[104] = {
   0,
   830.1059,
   830.1059,
   829.5474,
   829.1861,
   829.0481,
   829.1638,
   829.57,
   830.3103,
   831.4378,
   833.017,
   835.1275,
   837.8685,
   841.3657,
   845.7833,
   851.346,
   858.3856,
   867.4404,
   879.4644,
   896.2349,
   921.0711,
   959.9393,
   1022.874,
   1067.966,
   1125.364,
   1197.976,
   1289.082,
   1402.296,
   1541.553,
   1711.157,
   1916.016,
   2162.255,
   2303.456,
   2458.622,
   2629.761,
   2819.619,
   3032.052,
   3271.739,
   3791.807,
   4335.511,
   4876.712,
   5136.786,
   5384.337,
   5615.173,
   5825.191,
   6010.504,
   6167.564,
   6293.278,
   6385.114,
   6441.191,
   6460.342,
   6442.158,
   6387.005,
   6296.005,
   6171.002,
   6014.492,
   5829.539,
   5619.668,
   5388.75,
   5140.879,
   4880.245,
   4337.229,
   3790.88,
   3267.506,
   3020.877,
   2786.827,
   2566.778,
   2366.567,
   2187.144,
   2025.931,
   1880.842,
   1750.159,
   1632.444,
   1526.467,
   1345.584,
   1200.287,
   1084.614,
   993.4546,
   922.3673,
   867.4918,
   825.5115,
   769.5189,
   737.528,
   718.8786,
   707.3601,
   699.6008,
   693.8628,
   689.2712,
   685.3794,
   681.9466,
   678.8322,
   675.9473,
   673.2322,
   670.6453,
   668.1565,
   665.7442,
   663.3922,
   661.0885,
   658.824,
   656.5919,
   654.3868,
   654.3868,
   654.3868,
   0};
   graph = new TGraph(104,massPDF_fx5,massPDF_fy5);
   graph->SetName("massPDF");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_massPDF5 = new TH1F("Graph_massPDF5","Projection of massPDF",104,2948.095,3245.705);
   Graph_massPDF5->SetMinimum(0);
   Graph_massPDF5->SetMaximum(7106.376);
   Graph_massPDF5->SetDirectory(0);
   Graph_massPDF5->SetStats(0);
   Graph_massPDF5->SetLineWidth(2);
   Graph_massPDF5->SetMarkerStyle(20);
   Graph_massPDF5->SetMarkerSize(0.875);
   Graph_massPDF5->GetXaxis()->SetNdivisions(505);
   Graph_massPDF5->GetXaxis()->SetLabelFont(132);
   Graph_massPDF5->GetXaxis()->SetLabelOffset(0.01);
   Graph_massPDF5->GetXaxis()->SetLabelSize(0.06);
   Graph_massPDF5->GetXaxis()->SetTitleSize(0.072);
   Graph_massPDF5->GetXaxis()->SetTitleOffset(0.95);
   Graph_massPDF5->GetXaxis()->SetTitleFont(132);
   Graph_massPDF5->GetYaxis()->SetLabelFont(132);
   Graph_massPDF5->GetYaxis()->SetLabelOffset(0.01);
   Graph_massPDF5->GetYaxis()->SetLabelSize(0.06);
   Graph_massPDF5->GetYaxis()->SetTitleSize(0.072);
   Graph_massPDF5->GetYaxis()->SetTitleOffset(0.8);
   Graph_massPDF5->GetYaxis()->SetTitleFont(132);
   Graph_massPDF5->GetZaxis()->SetLabelFont(132);
   Graph_massPDF5->GetZaxis()->SetLabelSize(0.06);
   Graph_massPDF5->GetZaxis()->SetTitleSize(0.072);
   Graph_massPDF5->GetZaxis()->SetTitleOffset(1.2);
   Graph_massPDF5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_massPDF5);
   
   graph->Draw("l");
   
   Double_t dataSet_fx3002[60] = {
   2978.9,
   2982.9,
   2986.9,
   2990.9,
   2994.9,
   2998.9,
   3002.9,
   3006.9,
   3010.9,
   3014.9,
   3018.9,
   3022.9,
   3026.9,
   3030.9,
   3034.9,
   3038.9,
   3042.9,
   3046.9,
   3050.9,
   3054.9,
   3058.9,
   3062.9,
   3066.9,
   3070.9,
   3074.9,
   3078.9,
   3082.9,
   3086.9,
   3090.9,
   3094.9,
   3098.9,
   3102.9,
   3106.9,
   3110.9,
   3114.9,
   3118.9,
   3122.9,
   3126.9,
   3130.9,
   3134.9,
   3138.9,
   3142.9,
   3146.9,
   3150.9,
   3154.9,
   3158.9,
   3162.9,
   3166.9,
   3170.9,
   3174.9,
   3178.9,
   3182.9,
   3186.9,
   3190.9,
   3194.9,
   3198.9,
   3202.9,
   3206.9,
   3210.9,
   3214.9};
   Double_t dataSet_fy3002[60] = {
   827,
   848,
   824,
   820,
   840,
   849,
   773,
   791,
   801,
   886,
   847,
   819,
   819,
   845,
   876,
   895,
   907,
   896,
   912,
   1045,
   1096,
   1212,
   1372,
   1699,
   2172,
   2841,
   3854,
   4844,
   5662,
   6396,
   6427,
   5854,
   4875,
   3753,
   2752,
   2068,
   1542,
   1236,
   1012,
   866,
   808,
   822,
   762,
   760,
   695,
   644,
   666,
   663,
   725,
   644,
   656,
   705,
   664,
   647,
   688,
   634,
   685,
   626,
   664,
   655};
   Double_t dataSet_felx3002[60] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t dataSet_fely3002[60] = {
   28.26195,
   28.62473,
   28.20975,
   28.14001,
   28.48707,
   28.64189,
   27.30737,
   27.62917,
   27.80636,
   29.26995,
   28.60756,
   28.12254,
   28.12254,
   28.57318,
   29.10152,
   29.42073,
   29.62059,
   29.43743,
   29.70348,
   31.83033,
   32.60967,
   34.31738,
   36.54389,
   40.72196,
   46.1074,
   52.80338,
   61.58261,
   69.10065,
   74.74792,
   79.47656,
   79.67013,
   76.01307,
   69.32299,
   60.76377,
   51.96189,
   44.97802,
   38.77149,
   34.66035,
   31.31588,
   28.93213,
   27.92974,
   28.1749,
   27.10888,
   27.07263,
   25.86759,
   24.88208,
   25.31182,
   25.25364,
   26.43047,
   24.88208,
   25.11738,
   26.05654,
   25.27305,
   24.94111,
   25.73452,
   24.68432,
   25.67728,
   24.52499,
   25.27305,
   25.09785};
   Double_t dataSet_fehx3002[60] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t dataSet_fehy3002[60] = {
   29.26195,
   29.62473,
   29.20975,
   29.14001,
   29.48707,
   29.64189,
   28.30737,
   28.62917,
   28.80636,
   30.26995,
   29.60756,
   29.12254,
   29.12254,
   29.57318,
   30.10152,
   30.42073,
   30.62059,
   30.43743,
   30.70348,
   32.83033,
   33.60967,
   35.31738,
   37.54389,
   41.72196,
   47.1074,
   53.80338,
   62.58261,
   70.10065,
   75.74792,
   80.47656,
   80.67013,
   77.01307,
   70.32299,
   61.76377,
   52.96189,
   45.97802,
   39.77149,
   35.66035,
   32.31588,
   29.93213,
   28.92974,
   29.1749,
   28.10888,
   28.07263,
   26.86759,
   25.88208,
   26.31182,
   26.25364,
   27.43047,
   25.88208,
   26.11738,
   27.05654,
   26.27305,
   25.94111,
   26.73452,
   25.68432,
   26.67728,
   25.52499,
   26.27305,
   26.09785};
   grae = new TGraphAsymmErrors(60,dataSet_fx3002,dataSet_fy3002,dataSet_felx3002,dataSet_fehx3002,dataSet_fely3002,dataSet_fehy3002);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__Jpsi1_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.875);
   
   TH1F *Graph_dataSet3002 = new TH1F("Graph_dataSet3002","Histogram of dataSet_plot__Jpsi1_M",100,2952.9,3240.9);
   Graph_dataSet3002->SetMinimum(10.8555);
   Graph_dataSet3002->SetMaximum(7098.29);
   Graph_dataSet3002->SetDirectory(0);
   Graph_dataSet3002->SetStats(0);
   Graph_dataSet3002->SetLineWidth(2);
   Graph_dataSet3002->SetMarkerStyle(20);
   Graph_dataSet3002->SetMarkerSize(0.875);
   Graph_dataSet3002->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3002->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3002->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3002->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3002->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3002->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3002->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3002->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3002->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataSet3002->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3002->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3002->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3002->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3002);
   
   grae->Draw("p");
   
   TH1D *frame_55991599e310__2 = new TH1D("frame_55991599e310__2","A RooPlot of \"Jpsi1_M\"",60,2976.9,3216.9);
   frame_55991599e310__2->SetBinContent(1,6833.054);
   frame_55991599e310__2->SetMaximum(6833.054);
   frame_55991599e310__2->SetEntries(1);
   frame_55991599e310__2->SetDirectory(0);
   frame_55991599e310__2->SetStats(0);
   frame_55991599e310__2->SetLineWidth(2);
   frame_55991599e310__2->SetMarkerStyle(20);
   frame_55991599e310__2->SetMarkerSize(0.875);
   frame_55991599e310__2->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}_{1}#it{#mu}^{#minus}_{1}} [MeV/#font[12]{c}^{2}]");
   frame_55991599e310__2->GetXaxis()->SetNdivisions(505);
   frame_55991599e310__2->GetXaxis()->SetLabelFont(132);
   frame_55991599e310__2->GetXaxis()->SetLabelOffset(0.01);
   frame_55991599e310__2->GetXaxis()->SetLabelSize(0.06);
   frame_55991599e310__2->GetXaxis()->SetTitleSize(0.072);
   frame_55991599e310__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55991599e310__2->GetXaxis()->SetTitleFont(132);
   frame_55991599e310__2->GetYaxis()->SetTitle("Candidates / (4 MeV/#font[12]{c}^{2})");
   frame_55991599e310__2->GetYaxis()->SetLabelFont(132);
   frame_55991599e310__2->GetYaxis()->SetLabelSize(0.06);
   frame_55991599e310__2->GetYaxis()->SetTitleSize(0.072);
   frame_55991599e310__2->GetYaxis()->SetTitleOffset(0.99);
   frame_55991599e310__2->GetYaxis()->SetTitleFont(132);
   frame_55991599e310__2->GetZaxis()->SetLabelFont(132);
   frame_55991599e310__2->GetZaxis()->SetLabelSize(0.06);
   frame_55991599e310__2->GetZaxis()->SetTitleSize(0.072);
   frame_55991599e310__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55991599e310__2->GetZaxis()->SetTitleFont(132);
   frame_55991599e310__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.45,0.95,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("dataSet","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.875);
   entry->SetTextFont(132);
   entry=leg->AddEntry("massPDF","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("doubleSig","#it{J/}#kern[-0.2]{#it{#psi}}#kern[-0.6]{#lower[0.75]{#scale[0.6]{1}}}+#it{J/}#kern[-0.2]{#it{#psi}}#kern[-0.6]{#lower[0.75]{#scale[0.6]{2}}}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Jpsi2Bkg","#it{J/}#kern[-0.2]{#it{#psi}}#kern[-0.6]{#lower[0.75]{#scale[0.6]{1}}}+bkg","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Jpsi1Bkg","Bkg+#it{J/}#kern[-0.2]{#it{#psi}}#kern[-0.6]{#lower[0.75]{#scale[0.6]{2}}}","l");

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("doubleBkg","Bkg+bkg","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.26,0.7,0.39,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig1b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig1b()
{
//=========Macro generated from canvas: myC1/myC1
//=========  (Tue Nov 21 23:23:40 2023) by ROOT version 6.26/06
   TCanvas *myC1 = new TCanvas("myC1", "myC1",20,43,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC1->SetHighLightColor(2);
   myC1->Range(2935.419,-1377.918,3231.715,7234.069);
   myC1->SetFillColor(0);
   myC1->SetBorderMode(0);
   myC1->SetBorderSize(2);
   myC1->SetTickx(1);
   myC1->SetTicky(1);
   myC1->SetLeftMargin(0.14);
   myC1->SetRightMargin(0.05);
   myC1->SetTopMargin(0.05);
   myC1->SetBottomMargin(0.16);
   myC1->SetFrameLineWidth(2);
   myC1->SetFrameBorderMode(0);
   myC1->SetFrameLineWidth(2);
   myC1->SetFrameBorderMode(0);
   
   TH1D *frame_559915eddfe0__3 = new TH1D("frame_559915eddfe0__3","A RooPlot of \"Jpsi2_M\"",60,2976.9,3216.9);
   frame_559915eddfe0__3->SetBinContent(1,6803.47);
   frame_559915eddfe0__3->SetMaximum(6803.47);
   frame_559915eddfe0__3->SetEntries(1);
   frame_559915eddfe0__3->SetDirectory(0);
   frame_559915eddfe0__3->SetStats(0);
   frame_559915eddfe0__3->SetLineWidth(2);
   frame_559915eddfe0__3->SetMarkerStyle(20);
   frame_559915eddfe0__3->SetMarkerSize(0.875);
   frame_559915eddfe0__3->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}_{2}#it{#mu}^{#minus}_{2}} [MeV/#font[12]{c}^{2}]");
   frame_559915eddfe0__3->GetXaxis()->SetNdivisions(505);
   frame_559915eddfe0__3->GetXaxis()->SetLabelFont(132);
   frame_559915eddfe0__3->GetXaxis()->SetLabelOffset(0.01);
   frame_559915eddfe0__3->GetXaxis()->SetLabelSize(0.06);
   frame_559915eddfe0__3->GetXaxis()->SetTitleSize(0.072);
   frame_559915eddfe0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_559915eddfe0__3->GetXaxis()->SetTitleFont(132);
   frame_559915eddfe0__3->GetYaxis()->SetTitle("Candidates / (4 MeV/#font[12]{c}^{2})");
   frame_559915eddfe0__3->GetYaxis()->SetLabelFont(132);
   frame_559915eddfe0__3->GetYaxis()->SetLabelSize(0.06);
   frame_559915eddfe0__3->GetYaxis()->SetTitleSize(0.072);
   frame_559915eddfe0__3->GetYaxis()->SetTitleOffset(0.99);
   frame_559915eddfe0__3->GetYaxis()->SetTitleFont(132);
   frame_559915eddfe0__3->GetZaxis()->SetLabelFont(132);
   frame_559915eddfe0__3->GetZaxis()->SetLabelSize(0.06);
   frame_559915eddfe0__3->GetZaxis()->SetTitleSize(0.072);
   frame_559915eddfe0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_559915eddfe0__3->GetZaxis()->SetTitleFont(132);
   frame_559915eddfe0__3->Draw("FUNC");
   
   Double_t dataSet_fx3003[60] = {
   2978.9,
   2982.9,
   2986.9,
   2990.9,
   2994.9,
   2998.9,
   3002.9,
   3006.9,
   3010.9,
   3014.9,
   3018.9,
   3022.9,
   3026.9,
   3030.9,
   3034.9,
   3038.9,
   3042.9,
   3046.9,
   3050.9,
   3054.9,
   3058.9,
   3062.9,
   3066.9,
   3070.9,
   3074.9,
   3078.9,
   3082.9,
   3086.9,
   3090.9,
   3094.9,
   3098.9,
   3102.9,
   3106.9,
   3110.9,
   3114.9,
   3118.9,
   3122.9,
   3126.9,
   3130.9,
   3134.9,
   3138.9,
   3142.9,
   3146.9,
   3150.9,
   3154.9,
   3158.9,
   3162.9,
   3166.9,
   3170.9,
   3174.9,
   3178.9,
   3182.9,
   3186.9,
   3190.9,
   3194.9,
   3198.9,
   3202.9,
   3206.9,
   3210.9,
   3214.9};
   Double_t dataSet_fy3003[60] = {
   863,
   891,
   857,
   794,
   857,
   807,
   855,
   828,
   852,
   820,
   774,
   865,
   810,
   906,
   767,
   880,
   861,
   884,
   949,
   991,
   1077,
   1147,
   1409,
   1699,
   2213,
   2941,
   3796,
   4828,
   5761,
   6399,
   6312,
   5858,
   4870,
   3848,
   2742,
   2049,
   1515,
   1213,
   931,
   888,
   826,
   719,
   764,
   772,
   697,
   703,
   713,
   706,
   681,
   705,
   684,
   629,
   653,
   663,
   689,
   646,
   675,
   635,
   658,
   641};
   Double_t dataSet_felx3003[60] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t dataSet_fely3003[60] = {
   28.88112,
   29.35381,
   28.77883,
   27.68244,
   28.77883,
   27.91215,
   28.74466,
   28.27933,
   28.69332,
   28.14001,
   27.32535,
   28.91513,
   27.96489,
   29.60399,
   27.19928,
   29.16901,
   28.84706,
   29.23634,
   30.3099,
   30.98412,
   32.32149,
   33.37108,
   37.03998,
   40.72196,
   46.54519,
   53.73329,
   61.11372,
   68.98561,
   75.4029,
   79.49531,
   78.94967,
   76.03921,
   69.28718,
   61.53426,
   51.8665,
   44.76864,
   38.42621,
   34.33174,
   30.01639,
   29.30352,
   28.24456,
   26.31884,
   27.14507,
   27.28939,
   25.90549,
   26.01886,
   26.20674,
   26.07536,
   25.60077,
   26.05654,
   25.65817,
   24.58486,
   25.05876,
   25.25364,
   25.75357,
   24.92145,
   25.48557,
   24.70417,
   25.15638,
   24.82291};
   Double_t dataSet_fehx3003[60] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t dataSet_fehy3003[60] = {
   29.88112,
   30.35381,
   29.77883,
   28.68244,
   29.77883,
   28.91215,
   29.74466,
   29.27933,
   29.69332,
   29.14001,
   28.32535,
   29.91513,
   28.96489,
   30.60399,
   28.19928,
   30.16901,
   29.84706,
   30.23634,
   31.3099,
   31.98412,
   33.32149,
   34.37108,
   38.03998,
   41.72196,
   47.54519,
   54.73329,
   62.11372,
   69.98561,
   76.4029,
   80.49531,
   79.94967,
   77.03921,
   70.28718,
   62.53426,
   52.8665,
   45.76864,
   39.42621,
   35.33174,
   31.01639,
   30.30352,
   29.24456,
   27.31884,
   28.14507,
   28.28939,
   26.90549,
   27.01886,
   27.20674,
   27.07536,
   26.60077,
   27.05654,
   26.65817,
   25.58486,
   26.05876,
   26.25364,
   26.75357,
   25.92145,
   26.48557,
   25.70417,
   26.15638,
   25.82291};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,dataSet_fx3003,dataSet_fy3003,dataSet_felx3003,dataSet_fehx3003,dataSet_fely3003,dataSet_fehy3003);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__Jpsi2_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.875);
   
   TH1F *Graph_dataSet3003 = new TH1F("Graph_dataSet3003","Histogram of dataSet_plot__Jpsi2_M",100,2952.9,3240.9);
   Graph_dataSet3003->SetMinimum(16.90713);
   Graph_dataSet3003->SetMaximum(7067.003);
   Graph_dataSet3003->SetDirectory(0);
   Graph_dataSet3003->SetStats(0);
   Graph_dataSet3003->SetLineWidth(2);
   Graph_dataSet3003->SetMarkerStyle(20);
   Graph_dataSet3003->SetMarkerSize(0.875);
   Graph_dataSet3003->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3003->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3003->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3003->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3003->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3003->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3003->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3003->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3003->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataSet3003->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3003->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3003->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3003->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3003);
   
   grae->Draw("p");
   
   Double_t doubleSig_fx6[104] = {
   2972.896,
   2972.9,
   2976.9,
   2980.9,
   2984.9,
   2988.9,
   2992.9,
   2996.9,
   3000.9,
   3004.9,
   3008.9,
   3012.9,
   3016.9,
   3020.9,
   3024.9,
   3028.9,
   3032.9,
   3036.9,
   3040.9,
   3044.9,
   3048.9,
   3052.9,
   3056.9,
   3058.9,
   3060.9,
   3062.9,
   3064.9,
   3066.9,
   3068.9,
   3070.9,
   3072.9,
   3074.9,
   3075.9,
   3076.9,
   3077.9,
   3078.9,
   3079.9,
   3080.9,
   3082.9,
   3084.9,
   3086.9,
   3087.9,
   3088.9,
   3089.9,
   3090.9,
   3091.9,
   3092.9,
   3093.9,
   3094.9,
   3095.9,
   3096.9,
   3097.9,
   3098.9,
   3099.9,
   3100.9,
   3101.9,
   3102.9,
   3103.9,
   3104.9,
   3105.9,
   3106.9,
   3108.9,
   3110.9,
   3112.9,
   3113.9,
   3114.9,
   3115.9,
   3116.9,
   3117.9,
   3118.9,
   3119.9,
   3120.9,
   3121.9,
   3122.9,
   3124.9,
   3126.9,
   3128.9,
   3130.9,
   3132.9,
   3134.9,
   3136.9,
   3140.9,
   3144.9,
   3148.9,
   3152.9,
   3156.9,
   3160.9,
   3164.9,
   3168.9,
   3172.9,
   3176.9,
   3180.9,
   3184.9,
   3188.9,
   3192.9,
   3196.9,
   3200.9,
   3204.9,
   3208.9,
   3212.9,
   3216.9,
   3216.9,
   3220.9,
   3220.904};
   Double_t doubleSig_fy6[104] = {
   0,
   24.03936,
   24.03936,
   25.3576,
   26.80037,
   28.38476,
   30.13098,
   32.06311,
   34.21005,
   36.60672,
   39.2957,
   42.32942,
   45.77323,
   49.71005,
   54.24805,
   59.53535,
   65.79055,
   73.36839,
   82.89748,
   95.549,
   113.51,
   140.712,
   183.7672,
   214.2706,
   252.8811,
   301.5158,
   362.3352,
   437.7214,
   530.2662,
   642.8065,
   778.5767,
   941.6116,
   1035.043,
   1137.676,
   1250.835,
   1376.327,
   1516.694,
   1675.019,
   2018.484,
   2377.522,
   2734.909,
   2906.666,
   3070.171,
   3222.661,
   3361.433,
   3483.927,
   3587.803,
   3671.024,
   3731.922,
   3769.256,
   3782.258,
   3770.659,
   3734.699,
   3675.119,
   3593.133,
   3490.385,
   3368.895,
   3230.986,
   3079.208,
   2916.258,
   2744.898,
   2387.848,
   2028.599,
   1684.488,
   1522.355,
   1368.51,
   1223.89,
   1092.342,
   974.4908,
   868.6393,
   773.412,
   687.6768,
   610.4857,
   541.0297,
   422.5896,
   327.5976,
   252.1237,
   192.802,
   146.7051,
   111.2893,
   84.3695,
   48.9552,
   29.3515,
   18.5342,
   12.41088,
   8.759848,
   6.435985,
   4.862852,
   3.746106,
   2.92709,
   2.313192,
   1.845884,
   1.485848,
   1.205605,
   0.9854625,
   0.8110684,
   0.6718309,
   0.5598475,
   0.4691652,
   0.3952586,
   0.3346592,
   0.3346592,
   0.3346592,
   0};
   TGraph *graph = new TGraph(104,doubleSig_fx6,doubleSig_fy6);
   graph->SetName("doubleSig");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_doubleSig6 = new TH1F("Graph_doubleSig6","Projection of massPDF",104,2948.095,3245.705);
   Graph_doubleSig6->SetMinimum(0);
   Graph_doubleSig6->SetMaximum(4160.484);
   Graph_doubleSig6->SetDirectory(0);
   Graph_doubleSig6->SetStats(0);
   Graph_doubleSig6->SetLineWidth(2);
   Graph_doubleSig6->SetMarkerStyle(20);
   Graph_doubleSig6->SetMarkerSize(0.875);
   Graph_doubleSig6->GetXaxis()->SetNdivisions(505);
   Graph_doubleSig6->GetXaxis()->SetLabelFont(132);
   Graph_doubleSig6->GetXaxis()->SetLabelOffset(0.01);
   Graph_doubleSig6->GetXaxis()->SetLabelSize(0.06);
   Graph_doubleSig6->GetXaxis()->SetTitleSize(0.072);
   Graph_doubleSig6->GetXaxis()->SetTitleOffset(0.95);
   Graph_doubleSig6->GetXaxis()->SetTitleFont(132);
   Graph_doubleSig6->GetYaxis()->SetLabelFont(132);
   Graph_doubleSig6->GetYaxis()->SetLabelOffset(0.01);
   Graph_doubleSig6->GetYaxis()->SetLabelSize(0.06);
   Graph_doubleSig6->GetYaxis()->SetTitleSize(0.072);
   Graph_doubleSig6->GetYaxis()->SetTitleOffset(0.8);
   Graph_doubleSig6->GetYaxis()->SetTitleFont(132);
   Graph_doubleSig6->GetZaxis()->SetLabelFont(132);
   Graph_doubleSig6->GetZaxis()->SetLabelSize(0.06);
   Graph_doubleSig6->GetZaxis()->SetTitleSize(0.072);
   Graph_doubleSig6->GetZaxis()->SetTitleOffset(1.2);
   Graph_doubleSig6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_doubleSig6);
   
   graph->Draw("l");
   
   Double_t doubleBkg_fx7[66] = {
   2972.896,
   2972.9,
   2976.9,
   2980.9,
   2984.9,
   2988.9,
   2992.9,
   2996.9,
   3000.9,
   3004.9,
   3008.9,
   3012.9,
   3016.9,
   3020.9,
   3024.9,
   3028.9,
   3032.9,
   3036.9,
   3040.9,
   3044.9,
   3048.9,
   3052.9,
   3056.9,
   3060.9,
   3064.9,
   3068.9,
   3072.9,
   3076.9,
   3080.9,
   3084.9,
   3088.9,
   3092.9,
   3096.9,
   3100.9,
   3104.9,
   3108.9,
   3112.9,
   3116.9,
   3120.9,
   3124.9,
   3128.9,
   3132.9,
   3136.9,
   3140.9,
   3144.9,
   3148.9,
   3152.9,
   3156.9,
   3160.9,
   3164.9,
   3168.9,
   3172.9,
   3176.9,
   3180.9,
   3184.9,
   3188.9,
   3192.9,
   3196.9,
   3200.9,
   3204.9,
   3208.9,
   3212.9,
   3216.9,
   3216.9,
   3220.9,
   3220.904};
   Double_t doubleBkg_fy7[66] = {
   0,
   483.4436,
   483.4436,
   481.977,
   480.5149,
   479.0572,
   477.604,
   476.1551,
   474.7106,
   473.2706,
   471.8349,
   470.4035,
   468.9765,
   467.5538,
   466.1355,
   464.7214,
   463.3116,
   461.9061,
   460.5049,
   459.1079,
   457.7152,
   456.3267,
   454.9423,
   453.5622,
   452.1863,
   450.8146,
   449.447,
   448.0836,
   446.7243,
   445.3691,
   444.018,
   442.671,
   441.3282,
   439.9894,
   438.6546,
   437.3239,
   435.9973,
   434.6746,
   433.356,
   432.0414,
   430.7307,
   429.4241,
   428.1214,
   426.8226,
   425.5278,
   424.237,
   422.95,
   421.667,
   420.3878,
   419.1125,
   417.8411,
   416.5735,
   415.3098,
   414.0499,
   412.7939,
   411.5416,
   410.2932,
   409.0485,
   407.8077,
   406.5705,
   405.3372,
   404.1075,
   402.8817,
   402.8817,
   402.8817,
   0};
   graph = new TGraph(66,doubleBkg_fx7,doubleBkg_fy7);
   graph->SetName("doubleBkg");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_doubleBkg7 = new TH1F("Graph_doubleBkg7","Projection of massPDF",100,2948.095,3245.705);
   Graph_doubleBkg7->SetMinimum(0);
   Graph_doubleBkg7->SetMaximum(531.7879);
   Graph_doubleBkg7->SetDirectory(0);
   Graph_doubleBkg7->SetStats(0);
   Graph_doubleBkg7->SetLineWidth(2);
   Graph_doubleBkg7->SetMarkerStyle(20);
   Graph_doubleBkg7->SetMarkerSize(0.875);
   Graph_doubleBkg7->GetXaxis()->SetNdivisions(505);
   Graph_doubleBkg7->GetXaxis()->SetLabelFont(132);
   Graph_doubleBkg7->GetXaxis()->SetLabelOffset(0.01);
   Graph_doubleBkg7->GetXaxis()->SetLabelSize(0.06);
   Graph_doubleBkg7->GetXaxis()->SetTitleSize(0.072);
   Graph_doubleBkg7->GetXaxis()->SetTitleOffset(0.95);
   Graph_doubleBkg7->GetXaxis()->SetTitleFont(132);
   Graph_doubleBkg7->GetYaxis()->SetLabelFont(132);
   Graph_doubleBkg7->GetYaxis()->SetLabelOffset(0.01);
   Graph_doubleBkg7->GetYaxis()->SetLabelSize(0.06);
   Graph_doubleBkg7->GetYaxis()->SetTitleSize(0.072);
   Graph_doubleBkg7->GetYaxis()->SetTitleOffset(0.8);
   Graph_doubleBkg7->GetYaxis()->SetTitleFont(132);
   Graph_doubleBkg7->GetZaxis()->SetLabelFont(132);
   Graph_doubleBkg7->GetZaxis()->SetLabelSize(0.06);
   Graph_doubleBkg7->GetZaxis()->SetTitleSize(0.072);
   Graph_doubleBkg7->GetZaxis()->SetTitleOffset(1.2);
   Graph_doubleBkg7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_doubleBkg7);
   
   graph->Draw("l");
   
   Double_t Jpsi1Bkg_fx8[104] = {
   2972.896,
   2972.9,
   2976.9,
   2980.9,
   2984.9,
   2988.9,
   2992.9,
   2996.9,
   3000.9,
   3004.9,
   3008.9,
   3012.9,
   3016.9,
   3020.9,
   3024.9,
   3028.9,
   3032.9,
   3036.9,
   3040.9,
   3044.9,
   3048.9,
   3052.9,
   3056.9,
   3058.9,
   3060.9,
   3062.9,
   3064.9,
   3066.9,
   3068.9,
   3070.9,
   3072.9,
   3074.9,
   3075.9,
   3076.9,
   3077.9,
   3078.9,
   3079.9,
   3080.9,
   3082.9,
   3084.9,
   3086.9,
   3087.9,
   3088.9,
   3089.9,
   3090.9,
   3091.9,
   3092.9,
   3093.9,
   3094.9,
   3095.9,
   3096.9,
   3097.9,
   3098.9,
   3099.9,
   3100.9,
   3101.9,
   3102.9,
   3103.9,
   3104.9,
   3105.9,
   3106.9,
   3108.9,
   3110.9,
   3112.9,
   3113.9,
   3114.9,
   3115.9,
   3116.9,
   3117.9,
   3118.9,
   3119.9,
   3120.9,
   3121.9,
   3122.9,
   3124.9,
   3126.9,
   3128.9,
   3130.9,
   3132.9,
   3134.9,
   3136.9,
   3140.9,
   3144.9,
   3148.9,
   3152.9,
   3156.9,
   3160.9,
   3164.9,
   3168.9,
   3172.9,
   3176.9,
   3180.9,
   3184.9,
   3188.9,
   3192.9,
   3196.9,
   3200.9,
   3204.9,
   3208.9,
   3212.9,
   3216.9,
   3216.9,
   3220.9,
   3220.904};
   Double_t Jpsi1Bkg_fy8[104] = {
   0,
   12.443,
   12.443,
   13.12533,
   13.87212,
   14.69221,
   15.59607,
   16.59616,
   17.70744,
   18.94798,
   20.33982,
   21.9101,
   23.69265,
   25.73038,
   28.07929,
   30.81605,
   34.0538,
   37.97616,
   42.90851,
   49.45705,
   58.75384,
   72.83386,
   95.11962,
   110.9084,
   130.8936,
   156.0674,
   187.5481,
   226.5687,
   274.4707,
   332.7226,
   402.9985,
   487.3869,
   535.748,
   588.8719,
   647.4436,
   712.3995,
   785.0548,
   867.0054,
   1044.786,
   1230.627,
   1415.614,
   1504.517,
   1589.149,
   1668.079,
   1739.909,
   1803.313,
   1857.08,
   1900.156,
   1931.677,
   1951.002,
   1957.732,
   1951.728,
   1933.115,
   1902.276,
   1859.839,
   1806.656,
   1743.772,
   1672.388,
   1593.826,
   1509.482,
   1420.785,
   1235.972,
   1050.022,
   871.9068,
   787.9851,
   708.3533,
   633.4968,
   565.4062,
   504.4055,
   449.6158,
   400.3252,
   355.9479,
   315.9931,
   280.042,
   218.7363,
   169.5676,
   130.5016,
   99.79611,
   75.93591,
   57.6044,
   43.67044,
   25.33967,
   15.19261,
   9.593476,
   6.423988,
   4.534179,
   3.331326,
   2.517057,
   1.939019,
   1.515089,
   1.19733,
   0.9554465,
   0.7690887,
   0.6240325,
   0.5100845,
   0.4198165,
   0.3477459,
   0.2897823,
   0.2428443,
   0.2045895,
   0.1732227,
   0.1732227,
   0.1732227,
   0};
   graph = new TGraph(104,Jpsi1Bkg_fx8,Jpsi1Bkg_fy8);
   graph->SetName("Jpsi1Bkg");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_Jpsi1Bkg8 = new TH1F("Graph_Jpsi1Bkg8","Projection of massPDF",104,2948.095,3245.705);
   Graph_Jpsi1Bkg8->SetMinimum(0);
   Graph_Jpsi1Bkg8->SetMaximum(2153.505);
   Graph_Jpsi1Bkg8->SetDirectory(0);
   Graph_Jpsi1Bkg8->SetStats(0);
   Graph_Jpsi1Bkg8->SetLineWidth(2);
   Graph_Jpsi1Bkg8->SetMarkerStyle(20);
   Graph_Jpsi1Bkg8->SetMarkerSize(0.875);
   Graph_Jpsi1Bkg8->GetXaxis()->SetNdivisions(505);
   Graph_Jpsi1Bkg8->GetXaxis()->SetLabelFont(132);
   Graph_Jpsi1Bkg8->GetXaxis()->SetLabelOffset(0.01);
   Graph_Jpsi1Bkg8->GetXaxis()->SetLabelSize(0.06);
   Graph_Jpsi1Bkg8->GetXaxis()->SetTitleSize(0.072);
   Graph_Jpsi1Bkg8->GetXaxis()->SetTitleOffset(0.95);
   Graph_Jpsi1Bkg8->GetXaxis()->SetTitleFont(132);
   Graph_Jpsi1Bkg8->GetYaxis()->SetLabelFont(132);
   Graph_Jpsi1Bkg8->GetYaxis()->SetLabelOffset(0.01);
   Graph_Jpsi1Bkg8->GetYaxis()->SetLabelSize(0.06);
   Graph_Jpsi1Bkg8->GetYaxis()->SetTitleSize(0.072);
   Graph_Jpsi1Bkg8->GetYaxis()->SetTitleOffset(0.8);
   Graph_Jpsi1Bkg8->GetYaxis()->SetTitleFont(132);
   Graph_Jpsi1Bkg8->GetZaxis()->SetLabelFont(132);
   Graph_Jpsi1Bkg8->GetZaxis()->SetLabelSize(0.06);
   Graph_Jpsi1Bkg8->GetZaxis()->SetTitleSize(0.072);
   Graph_Jpsi1Bkg8->GetZaxis()->SetTitleOffset(1.2);
   Graph_Jpsi1Bkg8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Jpsi1Bkg8);
   
   graph->Draw("l");
   
   Double_t Jpsi2Bkg_fx9[66] = {
   2972.896,
   2972.9,
   2976.9,
   2980.9,
   2984.9,
   2988.9,
   2992.9,
   2996.9,
   3000.9,
   3004.9,
   3008.9,
   3012.9,
   3016.9,
   3020.9,
   3024.9,
   3028.9,
   3032.9,
   3036.9,
   3040.9,
   3044.9,
   3048.9,
   3052.9,
   3056.9,
   3060.9,
   3064.9,
   3068.9,
   3072.9,
   3076.9,
   3080.9,
   3084.9,
   3088.9,
   3092.9,
   3096.9,
   3100.9,
   3104.9,
   3108.9,
   3112.9,
   3116.9,
   3120.9,
   3124.9,
   3128.9,
   3132.9,
   3136.9,
   3140.9,
   3144.9,
   3148.9,
   3152.9,
   3156.9,
   3160.9,
   3164.9,
   3168.9,
   3172.9,
   3176.9,
   3180.9,
   3184.9,
   3188.9,
   3192.9,
   3196.9,
   3200.9,
   3204.9,
   3208.9,
   3212.9,
   3216.9,
   3216.9,
   3220.9,
   3220.904};
   Double_t Jpsi2Bkg_fy9[66] = {
   0,
   310.18,
   310.18,
   309.0874,
   307.9987,
   306.9139,
   305.8328,
   304.7556,
   303.6822,
   302.6125,
   301.5466,
   300.4845,
   299.4261,
   298.3714,
   297.3205,
   296.2732,
   295.2296,
   294.1898,
   293.1535,
   292.121,
   291.092,
   290.0667,
   289.045,
   288.0269,
   287.0124,
   286.0015,
   284.9941,
   283.9902,
   282.99,
   281.9932,
   280.9999,
   280.0101,
   279.0239,
   278.0411,
   277.0617,
   276.0858,
   275.1134,
   274.1443,
   273.1787,
   272.2165,
   271.2577,
   270.3022,
   269.3502,
   268.4014,
   267.456,
   266.514,
   265.5752,
   264.6398,
   263.7077,
   262.7788,
   261.8532,
   260.9309,
   260.0118,
   259.096,
   258.1834,
   257.274,
   256.3678,
   255.4648,
   254.565,
   253.6683,
   252.7748,
   251.8845,
   250.9973,
   250.9973,
   250.9973,
   0};
   graph = new TGraph(66,Jpsi2Bkg_fx9,Jpsi2Bkg_fy9);
   graph->SetName("Jpsi2Bkg");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_Jpsi2Bkg9 = new TH1F("Graph_Jpsi2Bkg9","Projection of massPDF",100,2948.095,3245.705);
   Graph_Jpsi2Bkg9->SetMinimum(0);
   Graph_Jpsi2Bkg9->SetMaximum(341.198);
   Graph_Jpsi2Bkg9->SetDirectory(0);
   Graph_Jpsi2Bkg9->SetStats(0);
   Graph_Jpsi2Bkg9->SetLineWidth(2);
   Graph_Jpsi2Bkg9->SetMarkerStyle(20);
   Graph_Jpsi2Bkg9->SetMarkerSize(0.875);
   Graph_Jpsi2Bkg9->GetXaxis()->SetNdivisions(505);
   Graph_Jpsi2Bkg9->GetXaxis()->SetLabelFont(132);
   Graph_Jpsi2Bkg9->GetXaxis()->SetLabelOffset(0.01);
   Graph_Jpsi2Bkg9->GetXaxis()->SetLabelSize(0.06);
   Graph_Jpsi2Bkg9->GetXaxis()->SetTitleSize(0.072);
   Graph_Jpsi2Bkg9->GetXaxis()->SetTitleOffset(0.95);
   Graph_Jpsi2Bkg9->GetXaxis()->SetTitleFont(132);
   Graph_Jpsi2Bkg9->GetYaxis()->SetLabelFont(132);
   Graph_Jpsi2Bkg9->GetYaxis()->SetLabelOffset(0.01);
   Graph_Jpsi2Bkg9->GetYaxis()->SetLabelSize(0.06);
   Graph_Jpsi2Bkg9->GetYaxis()->SetTitleSize(0.072);
   Graph_Jpsi2Bkg9->GetYaxis()->SetTitleOffset(0.8);
   Graph_Jpsi2Bkg9->GetYaxis()->SetTitleFont(132);
   Graph_Jpsi2Bkg9->GetZaxis()->SetLabelFont(132);
   Graph_Jpsi2Bkg9->GetZaxis()->SetLabelSize(0.06);
   Graph_Jpsi2Bkg9->GetZaxis()->SetTitleSize(0.072);
   Graph_Jpsi2Bkg9->GetZaxis()->SetTitleOffset(1.2);
   Graph_Jpsi2Bkg9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Jpsi2Bkg9);
   
   graph->Draw("l");
   
   Double_t massPDF_fx10[104] = {
   2972.896,
   2972.9,
   2976.9,
   2980.9,
   2984.9,
   2988.9,
   2992.9,
   2996.9,
   3000.9,
   3004.9,
   3008.9,
   3012.9,
   3016.9,
   3020.9,
   3024.9,
   3028.9,
   3032.9,
   3036.9,
   3040.9,
   3044.9,
   3048.9,
   3052.9,
   3056.9,
   3058.9,
   3060.9,
   3062.9,
   3064.9,
   3066.9,
   3068.9,
   3070.9,
   3072.9,
   3074.9,
   3075.9,
   3076.9,
   3077.9,
   3078.9,
   3079.9,
   3080.9,
   3082.9,
   3084.9,
   3086.9,
   3087.9,
   3088.9,
   3089.9,
   3090.9,
   3091.9,
   3092.9,
   3093.9,
   3094.9,
   3095.9,
   3096.9,
   3097.9,
   3098.9,
   3099.9,
   3100.9,
   3101.9,
   3102.9,
   3103.9,
   3104.9,
   3105.9,
   3106.9,
   3108.9,
   3110.9,
   3112.9,
   3113.9,
   3114.9,
   3115.9,
   3116.9,
   3117.9,
   3118.9,
   3119.9,
   3120.9,
   3121.9,
   3122.9,
   3124.9,
   3126.9,
   3128.9,
   3130.9,
   3132.9,
   3134.9,
   3136.9,
   3140.9,
   3144.9,
   3148.9,
   3152.9,
   3156.9,
   3160.9,
   3164.9,
   3168.9,
   3172.9,
   3176.9,
   3180.9,
   3184.9,
   3188.9,
   3192.9,
   3196.9,
   3200.9,
   3204.9,
   3208.9,
   3212.9,
   3216.9,
   3216.9,
   3220.9,
   3220.904};
   Double_t massPDF_fy10[104] = {
   0,
   830.1059,
   830.1059,
   829.5474,
   829.1861,
   829.0481,
   829.1638,
   829.57,
   830.3103,
   831.4378,
   833.017,
   835.1275,
   837.8685,
   841.3657,
   845.7833,
   851.346,
   858.3856,
   867.4404,
   879.4644,
   896.2349,
   921.0711,
   959.9393,
   1022.874,
   1067.966,
   1125.364,
   1197.976,
   1289.082,
   1402.296,
   1541.553,
   1711.157,
   1916.016,
   2162.255,
   2303.456,
   2458.622,
   2629.761,
   2819.619,
   3032.052,
   3271.739,
   3791.807,
   4335.511,
   4876.712,
   5136.786,
   5384.337,
   5615.173,
   5825.191,
   6010.504,
   6167.564,
   6293.278,
   6385.114,
   6441.191,
   6460.342,
   6442.158,
   6387.005,
   6296.005,
   6171.002,
   6014.492,
   5829.539,
   5619.668,
   5388.75,
   5140.879,
   4880.245,
   4337.229,
   3790.88,
   3267.506,
   3020.877,
   2786.827,
   2566.778,
   2366.567,
   2187.144,
   2025.931,
   1880.842,
   1750.159,
   1632.444,
   1526.467,
   1345.584,
   1200.287,
   1084.614,
   993.4546,
   922.3673,
   867.4918,
   825.5115,
   769.5189,
   737.528,
   718.8786,
   707.3601,
   699.6008,
   693.8628,
   689.2712,
   685.3794,
   681.9466,
   678.8322,
   675.9473,
   673.2322,
   670.6453,
   668.1565,
   665.7442,
   663.3922,
   661.0885,
   658.824,
   656.5919,
   654.3868,
   654.3868,
   654.3868,
   0};
   graph = new TGraph(104,massPDF_fx10,massPDF_fy10);
   graph->SetName("massPDF");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_massPDF10 = new TH1F("Graph_massPDF10","Projection of massPDF",104,2948.095,3245.705);
   Graph_massPDF10->SetMinimum(0);
   Graph_massPDF10->SetMaximum(7106.376);
   Graph_massPDF10->SetDirectory(0);
   Graph_massPDF10->SetStats(0);
   Graph_massPDF10->SetLineWidth(2);
   Graph_massPDF10->SetMarkerStyle(20);
   Graph_massPDF10->SetMarkerSize(0.875);
   Graph_massPDF10->GetXaxis()->SetNdivisions(505);
   Graph_massPDF10->GetXaxis()->SetLabelFont(132);
   Graph_massPDF10->GetXaxis()->SetLabelOffset(0.01);
   Graph_massPDF10->GetXaxis()->SetLabelSize(0.06);
   Graph_massPDF10->GetXaxis()->SetTitleSize(0.072);
   Graph_massPDF10->GetXaxis()->SetTitleOffset(0.95);
   Graph_massPDF10->GetXaxis()->SetTitleFont(132);
   Graph_massPDF10->GetYaxis()->SetLabelFont(132);
   Graph_massPDF10->GetYaxis()->SetLabelOffset(0.01);
   Graph_massPDF10->GetYaxis()->SetLabelSize(0.06);
   Graph_massPDF10->GetYaxis()->SetTitleSize(0.072);
   Graph_massPDF10->GetYaxis()->SetTitleOffset(0.8);
   Graph_massPDF10->GetYaxis()->SetTitleFont(132);
   Graph_massPDF10->GetZaxis()->SetLabelFont(132);
   Graph_massPDF10->GetZaxis()->SetLabelSize(0.06);
   Graph_massPDF10->GetZaxis()->SetTitleSize(0.072);
   Graph_massPDF10->GetZaxis()->SetTitleOffset(1.2);
   Graph_massPDF10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_massPDF10);
   
   graph->Draw("l");
   
   Double_t dataSet_fx3004[60] = {
   2978.9,
   2982.9,
   2986.9,
   2990.9,
   2994.9,
   2998.9,
   3002.9,
   3006.9,
   3010.9,
   3014.9,
   3018.9,
   3022.9,
   3026.9,
   3030.9,
   3034.9,
   3038.9,
   3042.9,
   3046.9,
   3050.9,
   3054.9,
   3058.9,
   3062.9,
   3066.9,
   3070.9,
   3074.9,
   3078.9,
   3082.9,
   3086.9,
   3090.9,
   3094.9,
   3098.9,
   3102.9,
   3106.9,
   3110.9,
   3114.9,
   3118.9,
   3122.9,
   3126.9,
   3130.9,
   3134.9,
   3138.9,
   3142.9,
   3146.9,
   3150.9,
   3154.9,
   3158.9,
   3162.9,
   3166.9,
   3170.9,
   3174.9,
   3178.9,
   3182.9,
   3186.9,
   3190.9,
   3194.9,
   3198.9,
   3202.9,
   3206.9,
   3210.9,
   3214.9};
   Double_t dataSet_fy3004[60] = {
   863,
   891,
   857,
   794,
   857,
   807,
   855,
   828,
   852,
   820,
   774,
   865,
   810,
   906,
   767,
   880,
   861,
   884,
   949,
   991,
   1077,
   1147,
   1409,
   1699,
   2213,
   2941,
   3796,
   4828,
   5761,
   6399,
   6312,
   5858,
   4870,
   3848,
   2742,
   2049,
   1515,
   1213,
   931,
   888,
   826,
   719,
   764,
   772,
   697,
   703,
   713,
   706,
   681,
   705,
   684,
   629,
   653,
   663,
   689,
   646,
   675,
   635,
   658,
   641};
   Double_t dataSet_felx3004[60] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t dataSet_fely3004[60] = {
   28.88112,
   29.35381,
   28.77883,
   27.68244,
   28.77883,
   27.91215,
   28.74466,
   28.27933,
   28.69332,
   28.14001,
   27.32535,
   28.91513,
   27.96489,
   29.60399,
   27.19928,
   29.16901,
   28.84706,
   29.23634,
   30.3099,
   30.98412,
   32.32149,
   33.37108,
   37.03998,
   40.72196,
   46.54519,
   53.73329,
   61.11372,
   68.98561,
   75.4029,
   79.49531,
   78.94967,
   76.03921,
   69.28718,
   61.53426,
   51.8665,
   44.76864,
   38.42621,
   34.33174,
   30.01639,
   29.30352,
   28.24456,
   26.31884,
   27.14507,
   27.28939,
   25.90549,
   26.01886,
   26.20674,
   26.07536,
   25.60077,
   26.05654,
   25.65817,
   24.58486,
   25.05876,
   25.25364,
   25.75357,
   24.92145,
   25.48557,
   24.70417,
   25.15638,
   24.82291};
   Double_t dataSet_fehx3004[60] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t dataSet_fehy3004[60] = {
   29.88112,
   30.35381,
   29.77883,
   28.68244,
   29.77883,
   28.91215,
   29.74466,
   29.27933,
   29.69332,
   29.14001,
   28.32535,
   29.91513,
   28.96489,
   30.60399,
   28.19928,
   30.16901,
   29.84706,
   30.23634,
   31.3099,
   31.98412,
   33.32149,
   34.37108,
   38.03998,
   41.72196,
   47.54519,
   54.73329,
   62.11372,
   69.98561,
   76.4029,
   80.49531,
   79.94967,
   77.03921,
   70.28718,
   62.53426,
   52.8665,
   45.76864,
   39.42621,
   35.33174,
   31.01639,
   30.30352,
   29.24456,
   27.31884,
   28.14507,
   28.28939,
   26.90549,
   27.01886,
   27.20674,
   27.07536,
   26.60077,
   27.05654,
   26.65817,
   25.58486,
   26.05876,
   26.25364,
   26.75357,
   25.92145,
   26.48557,
   25.70417,
   26.15638,
   25.82291};
   grae = new TGraphAsymmErrors(60,dataSet_fx3004,dataSet_fy3004,dataSet_felx3004,dataSet_fehx3004,dataSet_fely3004,dataSet_fehy3004);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__Jpsi2_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.875);
   
   TH1F *Graph_dataSet3004 = new TH1F("Graph_dataSet3004","Histogram of dataSet_plot__Jpsi2_M",100,2952.9,3240.9);
   Graph_dataSet3004->SetMinimum(16.90713);
   Graph_dataSet3004->SetMaximum(7067.003);
   Graph_dataSet3004->SetDirectory(0);
   Graph_dataSet3004->SetStats(0);
   Graph_dataSet3004->SetLineWidth(2);
   Graph_dataSet3004->SetMarkerStyle(20);
   Graph_dataSet3004->SetMarkerSize(0.875);
   Graph_dataSet3004->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3004->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3004->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3004->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3004->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3004->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3004->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3004->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3004->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataSet3004->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3004->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3004->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3004->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3004);
   
   grae->Draw("p");
   
   TH1D *frame_559915eddfe0__4 = new TH1D("frame_559915eddfe0__4","A RooPlot of \"Jpsi2_M\"",60,2976.9,3216.9);
   frame_559915eddfe0__4->SetBinContent(1,6803.47);
   frame_559915eddfe0__4->SetMaximum(6803.47);
   frame_559915eddfe0__4->SetEntries(1);
   frame_559915eddfe0__4->SetDirectory(0);
   frame_559915eddfe0__4->SetStats(0);
   frame_559915eddfe0__4->SetLineWidth(2);
   frame_559915eddfe0__4->SetMarkerStyle(20);
   frame_559915eddfe0__4->SetMarkerSize(0.875);
   frame_559915eddfe0__4->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}_{2}#it{#mu}^{#minus}_{2}} [MeV/#font[12]{c}^{2}]");
   frame_559915eddfe0__4->GetXaxis()->SetNdivisions(505);
   frame_559915eddfe0__4->GetXaxis()->SetLabelFont(132);
   frame_559915eddfe0__4->GetXaxis()->SetLabelOffset(0.01);
   frame_559915eddfe0__4->GetXaxis()->SetLabelSize(0.06);
   frame_559915eddfe0__4->GetXaxis()->SetTitleSize(0.072);
   frame_559915eddfe0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_559915eddfe0__4->GetXaxis()->SetTitleFont(132);
   frame_559915eddfe0__4->GetYaxis()->SetTitle("Candidates / (4 MeV/#font[12]{c}^{2})");
   frame_559915eddfe0__4->GetYaxis()->SetLabelFont(132);
   frame_559915eddfe0__4->GetYaxis()->SetLabelSize(0.06);
   frame_559915eddfe0__4->GetYaxis()->SetTitleSize(0.072);
   frame_559915eddfe0__4->GetYaxis()->SetTitleOffset(0.99);
   frame_559915eddfe0__4->GetYaxis()->SetTitleFont(132);
   frame_559915eddfe0__4->GetZaxis()->SetLabelFont(132);
   frame_559915eddfe0__4->GetZaxis()->SetLabelSize(0.06);
   frame_559915eddfe0__4->GetZaxis()->SetTitleSize(0.072);
   frame_559915eddfe0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_559915eddfe0__4->GetZaxis()->SetTitleFont(132);
   frame_559915eddfe0__4->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.26,0.7,0.39,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC1->Modified();
   myC1->cd();
   myC1->SetSelected(myC1);
}


==> figs/Fig2a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2a()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Tue Nov 21 23:31:42 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,23,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-4.074074,-1.374656,10.74074,5.335508);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetLogy();
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   
   TH1D *frame_55e5ad2a5480__1 = new TH1D("frame_55e5ad2a5480__1","A RooPlot of \"Jpsi1_tz\"",50,-2,10);
   frame_55e5ad2a5480__1->SetBinContent(1,50964.45);
   frame_55e5ad2a5480__1->SetMinimum(0.5);
   frame_55e5ad2a5480__1->SetMaximum(100000);
   frame_55e5ad2a5480__1->SetEntries(3);
   frame_55e5ad2a5480__1->SetDirectory(0);
   frame_55e5ad2a5480__1->SetStats(0);
   frame_55e5ad2a5480__1->SetLineWidth(2);
   frame_55e5ad2a5480__1->SetMarkerStyle(20);
   frame_55e5ad2a5480__1->SetMarkerSize(0.875);
   frame_55e5ad2a5480__1->GetXaxis()->SetTitle("#it{t}_{#it{z}}^{#it{J/}#kern[-0.2]{#it{#psi}}#kern[-0.6]{#lower[0.75]{#scale[0.6]{1}}}} [ps]");
   frame_55e5ad2a5480__1->GetXaxis()->SetNdivisions(505);
   frame_55e5ad2a5480__1->GetXaxis()->SetLabelFont(132);
   frame_55e5ad2a5480__1->GetXaxis()->SetLabelOffset(0.01);
   frame_55e5ad2a5480__1->GetXaxis()->SetLabelSize(0.06);
   frame_55e5ad2a5480__1->GetXaxis()->SetTitleSize(0.072);
   frame_55e5ad2a5480__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55e5ad2a5480__1->GetXaxis()->SetTitleFont(132);
   frame_55e5ad2a5480__1->GetYaxis()->SetTitle("Candidates / (0.24 ps)");
   frame_55e5ad2a5480__1->GetYaxis()->SetLabelFont(132);
   frame_55e5ad2a5480__1->GetYaxis()->SetLabelSize(0.06);
   frame_55e5ad2a5480__1->GetYaxis()->SetTitleSize(0.072);
   frame_55e5ad2a5480__1->GetYaxis()->SetTitleOffset(0.8);
   frame_55e5ad2a5480__1->GetYaxis()->SetTitleFont(132);
   frame_55e5ad2a5480__1->GetZaxis()->SetLabelFont(132);
   frame_55e5ad2a5480__1->GetZaxis()->SetLabelSize(0.06);
   frame_55e5ad2a5480__1->GetZaxis()->SetTitleSize(0.072);
   frame_55e5ad2a5480__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55e5ad2a5480__1->GetZaxis()->SetTitleFont(132);
   frame_55e5ad2a5480__1->Draw("FUNC");
   
   Double_t dataSet_fx3001[50] = {
   -1.88,
   -1.64,
   -1.4,
   -1.16,
   -0.92,
   -0.68,
   -0.44,
   -0.2,
   0.04,
   0.28,
   0.52,
   0.76,
   1,
   1.24,
   1.48,
   1.72,
   1.96,
   2.2,
   2.44,
   2.68,
   2.92,
   3.16,
   3.4,
   3.64,
   3.88,
   4.12,
   4.36,
   4.6,
   4.84,
   5.08,
   5.32,
   5.56,
   5.8,
   6.04,
   6.28,
   6.52,
   6.76,
   7,
   7.24,
   7.48,
   7.72,
   7.96,
   8.2,
   8.44,
   8.68,
   8.92,
   9.16,
   9.4,
   9.64,
   9.88};
   Double_t dataSet_fy3001[50] = {
   0.04074974,
   -1.877743,
   2.558179,
   1.68766,
   3.027456,
   11.33919,
   23.58834,
   1934.892,
   22029.78,
   1586.242,
   1201.198,
   936.5781,
   745.3016,
   563.8362,
   523.2933,
   422.5476,
   367.6692,
   324.2279,
   271.149,
   257.583,
   174.9674,
   183.9496,
   117.8283,
   83.19996,
   94.75203,
   64.96529,
   75.15788,
   67.92062,
   49.73358,
   44.89126,
   37.99917,
   46.16158,
   22.37201,
   25.53713,
   22.36605,
   17.53507,
   9.017042,
   1.418719,
   9.249862,
   1.357896,
   7.532493,
   12.71525,
   3.019019,
   4.862854,
   8.298556,
   0.06508206,
   6.469255,
   1.221476,
   1.34769,
   3.233315};
   Double_t dataSet_felx3001[50] = {
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12};
   Double_t dataSet_fely3001[50] = {
   2.061497,
   2.750547,
   3.67905,
   4.554151,
   5.408034,
   7.367662,
   12.23547,
   61.89856,
   197.4949,
   56.95355,
   45.45214,
   38.31963,
   34.36266,
   30.412,
   28.23287,
   25.75627,
   24.02074,
   21.92735,
   20.60373,
   19.14415,
   16.52005,
   16.31866,
   13.72442,
   11.39811,
   11.88305,
   10.37606,
   10.74953,
   9.752203,
   8.601803,
   8.836788,
   7.650634,
   8.096809,
   6.203948,
   6.565359,
   5.989652,
   5.038088,
   4.04527,
   2.947503,
   3.902038,
   2.971494,
   3.449749,
   4.030118,
   2.375399,
   2.657211,
   3.372069,
   1.383998,
   2.829693,
   2.376292,
   1.927711,
   2.289208};
   Double_t dataSet_fehx3001[50] = {
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12};
   Double_t dataSet_fehy3001[50] = {
   2.061497,
   2.750547,
   3.67905,
   4.554151,
   5.408034,
   7.367662,
   12.23547,
   61.89856,
   197.4949,
   56.95355,
   45.45214,
   38.31963,
   34.36266,
   30.412,
   28.23287,
   25.75627,
   24.02074,
   21.92735,
   20.60373,
   19.14415,
   16.52005,
   16.31866,
   13.72442,
   11.39811,
   11.88305,
   10.37606,
   10.74953,
   9.752203,
   8.601803,
   8.836788,
   7.650634,
   8.096809,
   6.203948,
   6.565359,
   5.989652,
   5.038088,
   4.04527,
   2.947503,
   3.902038,
   2.971494,
   3.449749,
   4.030118,
   2.375399,
   2.657211,
   3.372069,
   1.383998,
   2.829693,
   2.376292,
   1.927711,
   2.289208};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,dataSet_fx3001,dataSet_fy3001,dataSet_felx3001,dataSet_fehx3001,dataSet_fely3001,dataSet_fehy3001);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__Jpsi1_tz");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.875);
   
   TH1F *Graph_dataSet3001 = new TH1F("Graph_dataSet3001","Histogram of dataSet_plot__Jpsi1_tz",100,-3.2,11.2);
   Graph_dataSet3001->SetMinimum(24.45019);
   Graph_dataSet3001->SetMaximum(24450.19);
   Graph_dataSet3001->SetDirectory(0);
   Graph_dataSet3001->SetStats(0);
   Graph_dataSet3001->SetLineWidth(2);
   Graph_dataSet3001->SetMarkerStyle(20);
   Graph_dataSet3001->SetMarkerSize(0.875);
   Graph_dataSet3001->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3001->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3001->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3001->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3001->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3001->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3001->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3001->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3001->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataSet3001->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3001->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3001->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3001->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3001);
   
   grae->Draw("p");
   
   Double_t doublePrompt_fx1[91] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.44,
   -0.32,
   -0.29,
   -0.26,
   -0.23,
   -0.215,
   -0.2,
   -0.185,
   -0.17,
   -0.155,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   -0.005,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.145,
   0.16,
   0.175,
   0.19,
   0.205,
   0.22,
   0.25,
   0.28,
   0.34,
   0.4,
   0.64,
   0.88,
   1.12,
   1.36,
   1.6,
   1.84,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t doublePrompt_fy1[91] = {
   0,
   0.001050946,
   0.001050946,
   0.003220381,
   0.01119505,
   0.04433929,
   0.2020249,
   1.096474,
   7.603571,
   22.69425,
   79.14229,
   114.5977,
   173.8936,
   281.9714,
   370.562,
   498.9128,
   689.2541,
   977.4794,
   1421.365,
   2112.763,
   3194.257,
   4878.93,
   7467.265,
   11344.81,
   16921.21,
   24418.69,
   33331.69,
   41529.11,
   45212.33,
   42005.19,
   34001.42,
   25042.96,
   17409.43,
   11694.05,
   7704.499,
   5034.979,
   3294.955,
   2177.177,
   1462.579,
   1004.061,
   706.6463,
   510.5119,
   378.472,
   287.4967,
   176.7946,
   116.2673,
   57.10617,
   30.7093,
   3.584778,
   0.5721577,
   0.1131635,
   0.02622319,
   0.006950981,
   0.002097103,
   0.0007146386,
   0.0002683885,
   0.0001069002,
   4.349223e-05,
   1.758553e-05,
   6.94262e-06,
   2.644712e-06,
   9.636768e-07,
   3.336114e-07,
   1.091565e-07,
   3.36271e-08,
   9.726756e-09,
   2.636578e-09,
   6.687879e-10,
   1.585673e-10,
   3.510345e-11,
   7.247419e-12,
   1.393383e-12,
   2.489651e-13,
   4.122298e-14,
   6.298169e-15,
   8.81971e-16,
   1.11943e-16,
   1.261467e-17,
   1.207e-18,
   8.609348e-20,
   1.705174e-21,
   -8.413122e-22,
   -2.061812e-22,
   -3.304885e-23,
   -4.356919e-24,
   -5.036738e-25,
   -5.246583e-26,
   -4.99442e-27,
   -4.99442e-27,
   -4.99442e-27,
   0};
   TGraph *graph = new TGraph(91,doublePrompt_fx1,doublePrompt_fy1);
   graph->SetName("doublePrompt");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_doublePrompt1 = new TH1F("Graph_doublePrompt1","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_doublePrompt1->SetMinimum(49.73356);
   Graph_doublePrompt1->SetMaximum(49733.56);
   Graph_doublePrompt1->SetDirectory(0);
   Graph_doublePrompt1->SetStats(0);
   Graph_doublePrompt1->SetLineWidth(2);
   Graph_doublePrompt1->SetMarkerStyle(20);
   Graph_doublePrompt1->SetMarkerSize(0.875);
   Graph_doublePrompt1->GetXaxis()->SetNdivisions(505);
   Graph_doublePrompt1->GetXaxis()->SetLabelFont(132);
   Graph_doublePrompt1->GetXaxis()->SetLabelOffset(0.01);
   Graph_doublePrompt1->GetXaxis()->SetLabelSize(0.06);
   Graph_doublePrompt1->GetXaxis()->SetTitleSize(0.072);
   Graph_doublePrompt1->GetXaxis()->SetTitleOffset(0.95);
   Graph_doublePrompt1->GetXaxis()->SetTitleFont(132);
   Graph_doublePrompt1->GetYaxis()->SetLabelFont(132);
   Graph_doublePrompt1->GetYaxis()->SetLabelOffset(0.01);
   Graph_doublePrompt1->GetYaxis()->SetLabelSize(0.06);
   Graph_doublePrompt1->GetYaxis()->SetTitleSize(0.072);
   Graph_doublePrompt1->GetYaxis()->SetTitleOffset(0.8);
   Graph_doublePrompt1->GetYaxis()->SetTitleFont(132);
   Graph_doublePrompt1->GetZaxis()->SetLabelFont(132);
   Graph_doublePrompt1->GetZaxis()->SetLabelSize(0.06);
   Graph_doublePrompt1->GetZaxis()->SetTitleSize(0.072);
   Graph_doublePrompt1->GetZaxis()->SetTitleOffset(1.2);
   Graph_doublePrompt1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_doublePrompt1);
   
   graph->Draw("l");
   
   Double_t doubleFromb_fx2[83] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.32,
   -0.26,
   -0.2,
   -0.17,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.16,
   0.4,
   0.52,
   0.64,
   0.76,
   0.88,
   1,
   1.12,
   1.24,
   1.36,
   1.48,
   1.6,
   1.72,
   1.84,
   1.96,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t doubleFromb_fy2[83] = {
   0,
   5.777304e-05,
   5.777304e-05,
   0.0001631666,
   0.0005162294,
   0.00186254,
   0.007736594,
   0.03783541,
   0.2301606,
   1.953144,
   3.735908,
   8.303524,
   13.73813,
   25.08476,
   35.26442,
   50.78197,
   74.56301,
   110.8805,
   165.5887,
   245.8528,
   358.4464,
   505.0868,
   844.4365,
   988.1099,
   1095.182,
   1167.485,
   1212.294,
   1237.334,
   1248.929,
   1251.7,
   1248.816,
   1233.669,
   1047.252,
   959.8296,
   879.3836,
   805.5766,
   737.928,
   675.9464,
   619.1653,
   567.1516,
   519.5063,
   475.863,
   435.886,
   399.2674,
   365.7249,
   335.0004,
   306.857,
   257.4645,
   216.0224,
   181.2509,
   152.0763,
   127.5977,
   107.0593,
   89.82673,
   75.36799,
   63.23657,
   53.05785,
   44.51752,
   37.35187,
   31.33962,
   26.29511,
   22.06258,
   18.51134,
   15.5317,
   13.03168,
   10.93407,
   9.174093,
   7.697408,
   6.458414,
   5.418851,
   4.546619,
   3.814784,
   3.200746,
   2.685546,
   2.253274,
   1.890581,
   1.586268,
   1.330939,
   1.116707,
   0.9369593,
   0.9369593,
   0.9369593,
   0};
   graph = new TGraph(83,doubleFromb_fx2,doubleFromb_fy2);
   graph->SetName("doubleFromb");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_doubleFromb2 = new TH1F("Graph_doubleFromb2","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_doubleFromb2->SetMinimum(1.37687);
   Graph_doubleFromb2->SetMaximum(1376.87);
   Graph_doubleFromb2->SetDirectory(0);
   Graph_doubleFromb2->SetStats(0);
   Graph_doubleFromb2->SetLineWidth(2);
   Graph_doubleFromb2->SetMarkerStyle(20);
   Graph_doubleFromb2->SetMarkerSize(0.875);
   Graph_doubleFromb2->GetXaxis()->SetNdivisions(505);
   Graph_doubleFromb2->GetXaxis()->SetLabelFont(132);
   Graph_doubleFromb2->GetXaxis()->SetLabelOffset(0.01);
   Graph_doubleFromb2->GetXaxis()->SetLabelSize(0.06);
   Graph_doubleFromb2->GetXaxis()->SetTitleSize(0.072);
   Graph_doubleFromb2->GetXaxis()->SetTitleOffset(0.95);
   Graph_doubleFromb2->GetXaxis()->SetTitleFont(132);
   Graph_doubleFromb2->GetYaxis()->SetLabelFont(132);
   Graph_doubleFromb2->GetYaxis()->SetLabelOffset(0.01);
   Graph_doubleFromb2->GetYaxis()->SetLabelSize(0.06);
   Graph_doubleFromb2->GetYaxis()->SetTitleSize(0.072);
   Graph_doubleFromb2->GetYaxis()->SetTitleOffset(0.8);
   Graph_doubleFromb2->GetYaxis()->SetTitleFont(132);
   Graph_doubleFromb2->GetZaxis()->SetLabelFont(132);
   Graph_doubleFromb2->GetZaxis()->SetLabelSize(0.06);
   Graph_doubleFromb2->GetZaxis()->SetTitleSize(0.072);
   Graph_doubleFromb2->GetZaxis()->SetTitleOffset(1.2);
   Graph_doubleFromb2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_doubleFromb2);
   
   graph->Draw("l");
   
   Double_t Jpsi1Fromb_fx3[83] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.32,
   -0.26,
   -0.2,
   -0.17,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.16,
   0.4,
   0.52,
   0.64,
   0.76,
   0.88,
   1,
   1.12,
   1.24,
   1.36,
   1.48,
   1.6,
   1.72,
   1.84,
   1.96,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t Jpsi1Fromb_fy3[83] = {
   0,
   8.874322e-06,
   8.874322e-06,
   2.506346e-05,
   7.929624e-05,
   0.0002860984,
   0.001188392,
   0.005811769,
   0.03535418,
   0.3000158,
   0.57386,
   1.275476,
   2.110266,
   3.853184,
   5.416846,
   7.800444,
   11.45337,
   17.03198,
   25.43551,
   37.76461,
   55.05972,
   77.58465,
   129.711,
   151.7802,
   168.2271,
   179.3334,
   186.2164,
   190.0626,
   191.8437,
   192.2694,
   191.8263,
   189.4997,
   160.8648,
   147.4361,
   135.0791,
   123.7419,
   113.3506,
   103.8298,
   95.10785,
   87.1182,
   79.79957,
   73.09568,
   66.95495,
   61.33008,
   56.17775,
   51.45826,
   47.13525,
   39.54824,
   33.18246,
   27.84133,
   23.35992,
   19.59984,
   16.445,
   13.79797,
   11.57702,
   9.713551,
   8.150033,
   6.838183,
   5.737492,
   4.813971,
   4.039102,
   3.388958,
   2.843462,
   2.385772,
   2.001752,
   1.679545,
   1.409201,
   1.182372,
   0.9920547,
   0.832371,
   0.6983905,
   0.5859758,
   0.4916556,
   0.4125175,
   0.3461176,
   0.2904057,
   0.2436612,
   0.2044409,
   0.1715336,
   0.1439231,
   0.1439231,
   0.1439231,
   0};
   graph = new TGraph(83,Jpsi1Fromb_fx3,Jpsi1Fromb_fy3);
   graph->SetName("Jpsi1Fromb");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_Jpsi1Fromb3 = new TH1F("Graph_Jpsi1Fromb3","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_Jpsi1Fromb3->SetMinimum(0.2114963);
   Graph_Jpsi1Fromb3->SetMaximum(211.4963);
   Graph_Jpsi1Fromb3->SetDirectory(0);
   Graph_Jpsi1Fromb3->SetStats(0);
   Graph_Jpsi1Fromb3->SetLineWidth(2);
   Graph_Jpsi1Fromb3->SetMarkerStyle(20);
   Graph_Jpsi1Fromb3->SetMarkerSize(0.875);
   Graph_Jpsi1Fromb3->GetXaxis()->SetNdivisions(505);
   Graph_Jpsi1Fromb3->GetXaxis()->SetLabelFont(132);
   Graph_Jpsi1Fromb3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Jpsi1Fromb3->GetXaxis()->SetLabelSize(0.06);
   Graph_Jpsi1Fromb3->GetXaxis()->SetTitleSize(0.072);
   Graph_Jpsi1Fromb3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Jpsi1Fromb3->GetXaxis()->SetTitleFont(132);
   Graph_Jpsi1Fromb3->GetYaxis()->SetLabelFont(132);
   Graph_Jpsi1Fromb3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Jpsi1Fromb3->GetYaxis()->SetLabelSize(0.06);
   Graph_Jpsi1Fromb3->GetYaxis()->SetTitleSize(0.072);
   Graph_Jpsi1Fromb3->GetYaxis()->SetTitleOffset(0.8);
   Graph_Jpsi1Fromb3->GetYaxis()->SetTitleFont(132);
   Graph_Jpsi1Fromb3->GetZaxis()->SetLabelFont(132);
   Graph_Jpsi1Fromb3->GetZaxis()->SetLabelSize(0.06);
   Graph_Jpsi1Fromb3->GetZaxis()->SetTitleSize(0.072);
   Graph_Jpsi1Fromb3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Jpsi1Fromb3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Jpsi1Fromb3);
   
   graph->Draw("l");
   
   Double_t Jpsi2Fromb_fx4[91] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.44,
   -0.32,
   -0.29,
   -0.26,
   -0.23,
   -0.215,
   -0.2,
   -0.185,
   -0.17,
   -0.155,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   -0.005,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.145,
   0.16,
   0.175,
   0.19,
   0.205,
   0.22,
   0.25,
   0.28,
   0.34,
   0.4,
   0.64,
   0.88,
   1.12,
   1.36,
   1.6,
   1.84,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t Jpsi2Fromb_fy4[91] = {
   0,
   5.914362e-05,
   5.914362e-05,
   0.000181232,
   0.000630019,
   0.002495264,
   0.01136927,
   0.06170582,
   0.4279031,
   1.277155,
   4.453859,
   6.449169,
   9.786138,
   15.86839,
   20.85397,
   28.07711,
   38.78888,
   55.00922,
   79.9896,
   118.8991,
   179.7619,
   274.5696,
   420.2323,
   638.4472,
   952.2682,
   1374.201,
   1875.794,
   2337.118,
   2544.396,
   2363.91,
   1913.484,
   1409.332,
   979.7434,
   658.1012,
   433.583,
   283.3515,
   185.4289,
   122.5241,
   82.30897,
   56.50514,
   39.76765,
   28.72988,
   21.29912,
   16.17933,
   9.9494,
   6.543127,
   3.213741,
   1.728215,
   0.2017391,
   0.03219909,
   0.006368458,
   0.001475752,
   0.0003911775,
   0.0001180178,
   4.021741e-05,
   1.510399e-05,
   6.015976e-06,
   2.447595e-06,
   9.896537e-07,
   3.907071e-07,
   1.488354e-07,
   5.423246e-08,
   1.877451e-08,
   6.142956e-09,
   1.892419e-09,
   5.473887e-10,
   1.483776e-10,
   3.763711e-11,
   8.923625e-12,
   1.975503e-12,
   4.0786e-13,
   7.841487e-14,
   1.40109e-14,
   2.319888e-15,
   3.544393e-16,
   4.963429e-17,
   6.299768e-18,
   7.099098e-19,
   6.792568e-20,
   4.845027e-21,
   9.595857e-23,
   -4.734653e-23,
   -1.160322e-23,
   -1.859881e-24,
   -2.45193e-25,
   -2.834509e-26,
   -2.952602e-27,
   -2.810693e-28,
   -2.810693e-28,
   -2.810693e-28,
   0};
   graph = new TGraph(91,Jpsi2Fromb_fx4,Jpsi2Fromb_fy4);
   graph->SetName("Jpsi2Fromb");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_Jpsi2Fromb4 = new TH1F("Graph_Jpsi2Fromb4","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_Jpsi2Fromb4->SetMinimum(2.798836);
   Graph_Jpsi2Fromb4->SetMaximum(2798.836);
   Graph_Jpsi2Fromb4->SetDirectory(0);
   Graph_Jpsi2Fromb4->SetStats(0);
   Graph_Jpsi2Fromb4->SetLineWidth(2);
   Graph_Jpsi2Fromb4->SetMarkerStyle(20);
   Graph_Jpsi2Fromb4->SetMarkerSize(0.875);
   Graph_Jpsi2Fromb4->GetXaxis()->SetNdivisions(505);
   Graph_Jpsi2Fromb4->GetXaxis()->SetLabelFont(132);
   Graph_Jpsi2Fromb4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Jpsi2Fromb4->GetXaxis()->SetLabelSize(0.06);
   Graph_Jpsi2Fromb4->GetXaxis()->SetTitleSize(0.072);
   Graph_Jpsi2Fromb4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Jpsi2Fromb4->GetXaxis()->SetTitleFont(132);
   Graph_Jpsi2Fromb4->GetYaxis()->SetLabelFont(132);
   Graph_Jpsi2Fromb4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Jpsi2Fromb4->GetYaxis()->SetLabelSize(0.06);
   Graph_Jpsi2Fromb4->GetYaxis()->SetTitleSize(0.072);
   Graph_Jpsi2Fromb4->GetYaxis()->SetTitleOffset(0.8);
   Graph_Jpsi2Fromb4->GetYaxis()->SetTitleFont(132);
   Graph_Jpsi2Fromb4->GetZaxis()->SetLabelFont(132);
   Graph_Jpsi2Fromb4->GetZaxis()->SetLabelSize(0.06);
   Graph_Jpsi2Fromb4->GetZaxis()->SetTitleSize(0.072);
   Graph_Jpsi2Fromb4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Jpsi2Fromb4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Jpsi2Fromb4);
   
   graph->Draw("l");
   
   Double_t tzTail_fx5[247] = {
   -2.24024,
   -2.24,
   -2,
   -1.88,
   -1.82,
   -1.79,
   -1.775,
   -1.76,
   -1.64,
   -1.58,
   -1.55,
   -1.535,
   -1.52,
   -1.4,
   -1.34,
   -1.31,
   -1.295,
   -1.28,
   -1.16,
   -1.1,
   -1.07,
   -1.055,
   -1.04,
   -0.92,
   -0.86,
   -0.83,
   -0.815,
   -0.8,
   -0.68,
   -0.62,
   -0.59,
   -0.575,
   -0.56,
   -0.44,
   -0.38,
   -0.35,
   -0.335,
   -0.32,
   -0.2,
   -0.14,
   -0.11,
   -0.095,
   -0.08,
   0.04,
   0.1,
   0.13,
   0.145,
   0.16,
   0.28,
   0.34,
   0.37,
   0.385,
   0.4,
   0.64,
   0.655,
   0.67,
   0.7,
   0.76,
   0.82,
   0.85,
   0.865,
   0.88,
   1,
   1.06,
   1.09,
   1.105,
   1.12,
   1.24,
   1.3,
   1.33,
   1.345,
   1.36,
   1.6,
   1.615,
   1.63,
   1.66,
   1.72,
   1.78,
   1.81,
   1.825,
   1.84,
   1.96,
   2.02,
   2.05,
   2.065,
   2.08,
   2.2,
   2.26,
   2.29,
   2.305,
   2.32,
   2.44,
   2.5,
   2.53,
   2.545,
   2.56,
   2.68,
   2.74,
   2.77,
   2.785,
   2.8,
   2.92,
   2.98,
   3.01,
   3.025,
   3.04,
   3.28,
   3.295,
   3.31,
   3.34,
   3.4,
   3.46,
   3.49,
   3.505,
   3.52,
   3.64,
   3.7,
   3.73,
   3.745,
   3.76,
   3.88,
   3.94,
   3.97,
   3.985,
   4,
   4.12,
   4.18,
   4.21,
   4.225,
   4.24,
   4.36,
   4.42,
   4.45,
   4.465,
   4.48,
   4.6,
   4.66,
   4.69,
   4.705,
   4.72,
   4.84,
   4.9,
   4.93,
   4.945,
   4.96,
   5.2,
   5.215,
   5.23,
   5.26,
   5.32,
   5.38,
   5.41,
   5.425,
   5.44,
   5.56,
   5.62,
   5.65,
   5.665,
   5.68,
   5.8,
   5.86,
   5.89,
   5.905,
   5.92,
   6.04,
   6.1,
   6.13,
   6.145,
   6.16,
   6.28,
   6.34,
   6.37,
   6.385,
   6.4,
   6.52,
   6.58,
   6.61,
   6.625,
   6.64,
   6.76,
   6.82,
   6.85,
   6.865,
   6.88,
   7,
   7.06,
   7.09,
   7.105,
   7.12,
   7.24,
   7.3,
   7.33,
   7.345,
   7.36,
   7.48,
   7.54,
   7.57,
   7.585,
   7.6,
   7.72,
   7.78,
   7.81,
   7.825,
   7.84,
   7.96,
   8.02,
   8.05,
   8.065,
   8.08,
   8.2,
   8.26,
   8.29,
   8.305,
   8.32,
   8.56,
   8.575,
   8.59,
   8.62,
   8.68,
   8.74,
   8.77,
   8.785,
   8.8,
   8.92,
   8.98,
   9.01,
   9.025,
   9.04,
   9.16,
   9.22,
   9.25,
   9.265,
   9.28,
   9.4,
   9.46,
   9.49,
   9.505,
   9.52,
   9.64,
   9.7,
   9.73,
   9.745,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t tzTail_fy5[247] = {
   0,
   1.251933,
   1.251933,
   1.251933,
   1.251933,
   1.251933,
   1.251933,
   1.38439,
   1.38439,
   1.38439,
   1.38439,
   1.38439,
   1.474119,
   1.474119,
   1.474119,
   1.474119,
   1.474119,
   1.580939,
   1.580939,
   1.580939,
   1.580939,
   1.580939,
   1.576666,
   1.576666,
   1.576666,
   1.576666,
   1.576666,
   1.636486,
   1.636486,
   1.636486,
   1.636486,
   1.636486,
   1.922764,
   1.922764,
   1.922764,
   1.922764,
   1.922764,
   1.944128,
   1.944128,
   1.944128,
   1.944128,
   1.944128,
   1.939855,
   1.939855,
   1.939855,
   1.939855,
   1.939855,
   1.880036,
   1.880036,
   1.880036,
   1.880036,
   1.880036,
   1.93131,
   1.93131,
   1.645031,
   1.645031,
   1.645031,
   1.645031,
   1.645031,
   1.645031,
   1.645031,
   1.815944,
   1.815944,
   1.815944,
   1.815944,
   1.815944,
   1.824489,
   1.824489,
   1.824489,
   1.824489,
   1.824489,
   1.444209,
   1.444209,
   1.405754,
   1.405754,
   1.405754,
   1.405754,
   1.405754,
   1.405754,
   1.405754,
   1.350208,
   1.350208,
   1.350208,
   1.350208,
   1.350208,
   1.375844,
   1.375844,
   1.375844,
   1.375844,
   1.375844,
   1.35448,
   1.35448,
   1.35448,
   1.35448,
   1.35448,
   1.102385,
   1.102385,
   1.102385,
   1.102385,
   1.102385,
   1.123749,
   1.123749,
   1.123749,
   1.123749,
   1.123749,
   1.059657,
   1.059657,
   1.051111,
   1.051111,
   1.051111,
   1.051111,
   1.051111,
   1.051111,
   1.051111,
   0.9400179,
   0.9400179,
   0.9400179,
   0.9400179,
   0.9400179,
   0.9271995,
   0.9271995,
   0.9271995,
   0.9271995,
   0.9271995,
   0.9699276,
   0.9699276,
   0.9699276,
   0.9699276,
   0.9699276,
   0.8545618,
   0.8545618,
   0.8545618,
   0.8545618,
   0.8545618,
   0.8460161,
   0.8460161,
   0.8460161,
   0.8460161,
   0.8460161,
   0.871653,
   0.871653,
   0.871653,
   0.871653,
   0.871653,
   0.8460161,
   0.8460161,
   0.7861968,
   0.7861968,
   0.7861968,
   0.7861968,
   0.7861968,
   0.7861968,
   0.7861968,
   0.6836494,
   0.6836494,
   0.6836494,
   0.6836494,
   0.6836494,
   0.7391959,
   0.7391959,
   0.7391959,
   0.7391959,
   0.7391959,
   0.6494669,
   0.6494669,
   0.6494669,
   0.6494669,
   0.6494669,
   0.7092863,
   0.7092863,
   0.7092863,
   0.7092863,
   0.7092863,
   0.5640108,
   0.5640108,
   0.5640108,
   0.5640108,
   0.5640108,
   0.602466,
   0.602466,
   0.602466,
   0.602466,
   0.602466,
   0.5725564,
   0.5725564,
   0.5725564,
   0.5725564,
   0.5725564,
   0.5127371,
   0.5127371,
   0.5127371,
   0.5127371,
   0.5127371,
   0.5170099,
   0.5170099,
   0.5170099,
   0.5170099,
   0.5170099,
   0.5383739,
   0.5383739,
   0.5383739,
   0.5383739,
   0.5383739,
   0.5255555,
   0.5255555,
   0.5255555,
   0.5255555,
   0.5255555,
   0.5212827,
   0.5212827,
   0.5212827,
   0.5212827,
   0.5212827,
   0.4358265,
   0.4358265,
   0.4571905,
   0.4571905,
   0.4571905,
   0.4571905,
   0.4571905,
   0.4571905,
   0.4571905,
   0.4614634,
   0.4614634,
   0.4614634,
   0.4614634,
   0.4614634,
   0.401644,
   0.401644,
   0.401644,
   0.401644,
   0.401644,
   0.3247335,
   0.3247335,
   0.3247335,
   0.3247335,
   0.3247335,
   0.38028,
   0.38028,
   0.38028,
   0.38028,
   0.38028,
   0.3418247,
   0.3418247,
   0.3418247,
   0.3418247,
   0};
   graph = new TGraph(247,tzTail_fx5,tzTail_fy5);
   graph->SetName("tzTail");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ffff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(10);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_tzTail5 = new TH1F("Graph_tzTail5","Projection of tzPDF",247,-3.488288,11.48829);
   Graph_tzTail5->SetMinimum(0.002138541);
   Graph_tzTail5->SetMaximum(2.138541);
   Graph_tzTail5->SetDirectory(0);
   Graph_tzTail5->SetStats(0);
   Graph_tzTail5->SetLineWidth(2);
   Graph_tzTail5->SetMarkerStyle(20);
   Graph_tzTail5->SetMarkerSize(0.875);
   Graph_tzTail5->GetXaxis()->SetNdivisions(505);
   Graph_tzTail5->GetXaxis()->SetLabelFont(132);
   Graph_tzTail5->GetXaxis()->SetLabelOffset(0.01);
   Graph_tzTail5->GetXaxis()->SetLabelSize(0.06);
   Graph_tzTail5->GetXaxis()->SetTitleSize(0.072);
   Graph_tzTail5->GetXaxis()->SetTitleOffset(0.95);
   Graph_tzTail5->GetXaxis()->SetTitleFont(132);
   Graph_tzTail5->GetYaxis()->SetLabelFont(132);
   Graph_tzTail5->GetYaxis()->SetLabelOffset(0.01);
   Graph_tzTail5->GetYaxis()->SetLabelSize(0.06);
   Graph_tzTail5->GetYaxis()->SetTitleSize(0.072);
   Graph_tzTail5->GetYaxis()->SetTitleOffset(0.8);
   Graph_tzTail5->GetYaxis()->SetTitleFont(132);
   Graph_tzTail5->GetZaxis()->SetLabelFont(132);
   Graph_tzTail5->GetZaxis()->SetLabelSize(0.06);
   Graph_tzTail5->GetZaxis()->SetTitleSize(0.072);
   Graph_tzTail5->GetZaxis()->SetTitleOffset(1.2);
   Graph_tzTail5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_tzTail5);
   
   graph->Draw("l");
   
   Double_t tzPDF_fx6[91] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.44,
   -0.32,
   -0.29,
   -0.26,
   -0.23,
   -0.215,
   -0.2,
   -0.185,
   -0.17,
   -0.155,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   -0.005,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.145,
   0.16,
   0.175,
   0.19,
   0.205,
   0.22,
   0.25,
   0.28,
   0.34,
   0.4,
   0.64,
   0.88,
   1.12,
   1.36,
   1.6,
   1.84,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t tzPDF_fy6[91] = {
   0,
   1.25311,
   1.25311,
   1.38798,
   1.48654,
   1.629922,
   1.798986,
   2.838313,
   10.21975,
   26.62613,
   87.79343,
   126.0701,
   189.9336,
   306.0378,
   401.0374,
   538.513,
   742.1716,
   1050.281,
   1524.433,
   2262.544,
   3416.644,
   5214.027,
   7975.458,
   12113.11,
   18066.44,
   26078.45,
   35622.93,
   44450.84,
   48537.57,
   45345.19,
   37056.73,
   27717.64,
   19737.93,
   13752.6,
   9567.419,
   6761.043,
   4926.293,
   3742.283,
   2980.023,
   2485.615,
   2159.832,
   1940.036,
   1787.333,
   1677.644,
   1533.01,
   1441.221,
   1323.704,
   1242.486,
   1020.18,
   853.6989,
   716.2171,
   600.7777,
   504.2925,
   423.2551,
   355.3688,
   298.3676,
   250.3074,
   210.216,
   176.4959,
   148.2572,
   124.4443,
   104.5519,
   87.91494,
   73.80468,
   62.0539,
   52.22736,
   43.93538,
   36.9996,
   31.01786,
   26.19074,
   22.00426,
   18.62676,
   15.59744,
   13.21608,
   11.15585,
   9.392517,
   7.967478,
   6.789596,
   5.770565,
   4.922042,
   4.128229,
   3.53389,
   3.060855,
   2.582631,
   2.154663,
   1.915659,
   1.630066,
   1.422707,
   1.422707,
   1.422707,
   0};
   graph = new TGraph(91,tzPDF_fx6,tzPDF_fy6);
   graph->SetName("tzPDF");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_tzPDF6 = new TH1F("Graph_tzPDF6","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_tzPDF6->SetMinimum(53.39133);
   Graph_tzPDF6->SetMaximum(53391.33);
   Graph_tzPDF6->SetDirectory(0);
   Graph_tzPDF6->SetStats(0);
   Graph_tzPDF6->SetLineWidth(2);
   Graph_tzPDF6->SetMarkerStyle(20);
   Graph_tzPDF6->SetMarkerSize(0.875);
   Graph_tzPDF6->GetXaxis()->SetNdivisions(505);
   Graph_tzPDF6->GetXaxis()->SetLabelFont(132);
   Graph_tzPDF6->GetXaxis()->SetLabelOffset(0.01);
   Graph_tzPDF6->GetXaxis()->SetLabelSize(0.06);
   Graph_tzPDF6->GetXaxis()->SetTitleSize(0.072);
   Graph_tzPDF6->GetXaxis()->SetTitleOffset(0.95);
   Graph_tzPDF6->GetXaxis()->SetTitleFont(132);
   Graph_tzPDF6->GetYaxis()->SetLabelFont(132);
   Graph_tzPDF6->GetYaxis()->SetLabelOffset(0.01);
   Graph_tzPDF6->GetYaxis()->SetLabelSize(0.06);
   Graph_tzPDF6->GetYaxis()->SetTitleSize(0.072);
   Graph_tzPDF6->GetYaxis()->SetTitleOffset(0.8);
   Graph_tzPDF6->GetYaxis()->SetTitleFont(132);
   Graph_tzPDF6->GetZaxis()->SetLabelFont(132);
   Graph_tzPDF6->GetZaxis()->SetLabelSize(0.06);
   Graph_tzPDF6->GetZaxis()->SetTitleSize(0.072);
   Graph_tzPDF6->GetZaxis()->SetTitleOffset(1.2);
   Graph_tzPDF6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_tzPDF6);
   
   graph->Draw("l");
   
   Double_t dataSet_fx3002[50] = {
   -1.88,
   -1.64,
   -1.4,
   -1.16,
   -0.92,
   -0.68,
   -0.44,
   -0.2,
   0.04,
   0.28,
   0.52,
   0.76,
   1,
   1.24,
   1.48,
   1.72,
   1.96,
   2.2,
   2.44,
   2.68,
   2.92,
   3.16,
   3.4,
   3.64,
   3.88,
   4.12,
   4.36,
   4.6,
   4.84,
   5.08,
   5.32,
   5.56,
   5.8,
   6.04,
   6.28,
   6.52,
   6.76,
   7,
   7.24,
   7.48,
   7.72,
   7.96,
   8.2,
   8.44,
   8.68,
   8.92,
   9.16,
   9.4,
   9.64,
   9.88};
   Double_t dataSet_fy3002[50] = {
   0.04074974,
   -1.877743,
   2.558179,
   1.68766,
   3.027456,
   11.33919,
   23.58834,
   1934.892,
   22029.78,
   1586.242,
   1201.198,
   936.5781,
   745.3016,
   563.8362,
   523.2933,
   422.5476,
   367.6692,
   324.2279,
   271.149,
   257.583,
   174.9674,
   183.9496,
   117.8283,
   83.19996,
   94.75203,
   64.96529,
   75.15788,
   67.92062,
   49.73358,
   44.89126,
   37.99917,
   46.16158,
   22.37201,
   25.53713,
   22.36605,
   17.53507,
   9.017042,
   1.418719,
   9.249862,
   1.357896,
   7.532493,
   12.71525,
   3.019019,
   4.862854,
   8.298556,
   0.06508206,
   6.469255,
   1.221476,
   1.34769,
   3.233315};
   Double_t dataSet_felx3002[50] = {
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12};
   Double_t dataSet_fely3002[50] = {
   2.061497,
   2.750547,
   3.67905,
   4.554151,
   5.408034,
   7.367662,
   12.23547,
   61.89856,
   197.4949,
   56.95355,
   45.45214,
   38.31963,
   34.36266,
   30.412,
   28.23287,
   25.75627,
   24.02074,
   21.92735,
   20.60373,
   19.14415,
   16.52005,
   16.31866,
   13.72442,
   11.39811,
   11.88305,
   10.37606,
   10.74953,
   9.752203,
   8.601803,
   8.836788,
   7.650634,
   8.096809,
   6.203948,
   6.565359,
   5.989652,
   5.038088,
   4.04527,
   2.947503,
   3.902038,
   2.971494,
   3.449749,
   4.030118,
   2.375399,
   2.657211,
   3.372069,
   1.383998,
   2.829693,
   2.376292,
   1.927711,
   2.289208};
   Double_t dataSet_fehx3002[50] = {
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12};
   Double_t dataSet_fehy3002[50] = {
   2.061497,
   2.750547,
   3.67905,
   4.554151,
   5.408034,
   7.367662,
   12.23547,
   61.89856,
   197.4949,
   56.95355,
   45.45214,
   38.31963,
   34.36266,
   30.412,
   28.23287,
   25.75627,
   24.02074,
   21.92735,
   20.60373,
   19.14415,
   16.52005,
   16.31866,
   13.72442,
   11.39811,
   11.88305,
   10.37606,
   10.74953,
   9.752203,
   8.601803,
   8.836788,
   7.650634,
   8.096809,
   6.203948,
   6.565359,
   5.989652,
   5.038088,
   4.04527,
   2.947503,
   3.902038,
   2.971494,
   3.449749,
   4.030118,
   2.375399,
   2.657211,
   3.372069,
   1.383998,
   2.829693,
   2.376292,
   1.927711,
   2.289208};
   grae = new TGraphAsymmErrors(50,dataSet_fx3002,dataSet_fy3002,dataSet_felx3002,dataSet_fehx3002,dataSet_fely3002,dataSet_fehy3002);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__Jpsi1_tz");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.875);
   
   TH1F *Graph_dataSet3002 = new TH1F("Graph_dataSet3002","Histogram of dataSet_plot__Jpsi1_tz",100,-3.2,11.2);
   Graph_dataSet3002->SetMinimum(24.45019);
   Graph_dataSet3002->SetMaximum(24450.19);
   Graph_dataSet3002->SetDirectory(0);
   Graph_dataSet3002->SetStats(0);
   Graph_dataSet3002->SetLineWidth(2);
   Graph_dataSet3002->SetMarkerStyle(20);
   Graph_dataSet3002->SetMarkerSize(0.875);
   Graph_dataSet3002->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3002->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3002->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3002->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3002->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3002->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3002->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3002->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3002->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataSet3002->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3002->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3002->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3002->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3002);
   
   grae->Draw("p");
   
   TH1D *frame_55e5ad2a5480__2 = new TH1D("frame_55e5ad2a5480__2","A RooPlot of \"Jpsi1_tz\"",50,-2,10);
   frame_55e5ad2a5480__2->SetBinContent(1,50964.45);
   frame_55e5ad2a5480__2->SetMinimum(0.5);
   frame_55e5ad2a5480__2->SetMaximum(100000);
   frame_55e5ad2a5480__2->SetEntries(3);
   frame_55e5ad2a5480__2->SetDirectory(0);
   frame_55e5ad2a5480__2->SetStats(0);
   frame_55e5ad2a5480__2->SetLineWidth(2);
   frame_55e5ad2a5480__2->SetMarkerStyle(20);
   frame_55e5ad2a5480__2->SetMarkerSize(0.875);
   frame_55e5ad2a5480__2->GetXaxis()->SetTitle("#it{t}_{#it{z}}^{#it{J/}#kern[-0.2]{#it{#psi}}#kern[-0.6]{#lower[0.75]{#scale[0.6]{1}}}} [ps]");
   frame_55e5ad2a5480__2->GetXaxis()->SetNdivisions(505);
   frame_55e5ad2a5480__2->GetXaxis()->SetLabelFont(132);
   frame_55e5ad2a5480__2->GetXaxis()->SetLabelOffset(0.01);
   frame_55e5ad2a5480__2->GetXaxis()->SetLabelSize(0.06);
   frame_55e5ad2a5480__2->GetXaxis()->SetTitleSize(0.072);
   frame_55e5ad2a5480__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55e5ad2a5480__2->GetXaxis()->SetTitleFont(132);
   frame_55e5ad2a5480__2->GetYaxis()->SetTitle("Candidates / (0.24 ps)");
   frame_55e5ad2a5480__2->GetYaxis()->SetLabelFont(132);
   frame_55e5ad2a5480__2->GetYaxis()->SetLabelSize(0.06);
   frame_55e5ad2a5480__2->GetYaxis()->SetTitleSize(0.072);
   frame_55e5ad2a5480__2->GetYaxis()->SetTitleOffset(0.8);
   frame_55e5ad2a5480__2->GetYaxis()->SetTitleFont(132);
   frame_55e5ad2a5480__2->GetZaxis()->SetLabelFont(132);
   frame_55e5ad2a5480__2->GetZaxis()->SetLabelSize(0.06);
   frame_55e5ad2a5480__2->GetZaxis()->SetTitleSize(0.072);
   frame_55e5ad2a5480__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55e5ad2a5480__2->GetZaxis()->SetTitleFont(132);
   frame_55e5ad2a5480__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.44,0.7,0.64,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.65,0.69,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("dataSet","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.875);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tzPDF","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig2b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2b()
{
//=========Macro generated from canvas: myC1/myC1
//=========  (Tue Nov 21 23:36:23 2023) by ROOT version 6.26/06
   TCanvas *myC1 = new TCanvas("myC1", "myC1",20,43,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC1->SetHighLightColor(2);
   myC1->Range(-4.074074,-1.374656,10.74074,5.335508);
   myC1->SetFillColor(0);
   myC1->SetBorderMode(0);
   myC1->SetBorderSize(2);
   myC1->SetLogy();
   myC1->SetTickx(1);
   myC1->SetTicky(1);
   myC1->SetLeftMargin(0.14);
   myC1->SetRightMargin(0.05);
   myC1->SetTopMargin(0.05);
   myC1->SetBottomMargin(0.16);
   myC1->SetFrameLineWidth(2);
   myC1->SetFrameBorderMode(0);
   myC1->SetFrameLineWidth(2);
   myC1->SetFrameBorderMode(0);
   
   TH1D *frame_55e5ada90fe0__3 = new TH1D("frame_55e5ada90fe0__3","A RooPlot of \"Jpsi2_tz\"",50,-2,10);
   frame_55e5ada90fe0__3->SetBinContent(1,51131.77);
   frame_55e5ada90fe0__3->SetMinimum(0.5);
   frame_55e5ada90fe0__3->SetMaximum(100000);
   frame_55e5ada90fe0__3->SetEntries(3);
   frame_55e5ada90fe0__3->SetDirectory(0);
   frame_55e5ada90fe0__3->SetStats(0);
   frame_55e5ada90fe0__3->SetLineWidth(2);
   frame_55e5ada90fe0__3->SetMarkerStyle(20);
   frame_55e5ada90fe0__3->SetMarkerSize(0.875);
   frame_55e5ada90fe0__3->GetXaxis()->SetTitle("#it{t}_{#it{z}}^{#it{J/}#kern[-0.2]{#it{#psi}}#kern[-0.6]{#lower[0.75]{#scale[0.6]{2}}}} [ps]");
   frame_55e5ada90fe0__3->GetXaxis()->SetNdivisions(505);
   frame_55e5ada90fe0__3->GetXaxis()->SetLabelFont(132);
   frame_55e5ada90fe0__3->GetXaxis()->SetLabelOffset(0.01);
   frame_55e5ada90fe0__3->GetXaxis()->SetLabelSize(0.06);
   frame_55e5ada90fe0__3->GetXaxis()->SetTitleSize(0.072);
   frame_55e5ada90fe0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_55e5ada90fe0__3->GetXaxis()->SetTitleFont(132);
   frame_55e5ada90fe0__3->GetYaxis()->SetTitle("Candidates / (0.24 ps)");
   frame_55e5ada90fe0__3->GetYaxis()->SetLabelFont(132);
   frame_55e5ada90fe0__3->GetYaxis()->SetLabelSize(0.06);
   frame_55e5ada90fe0__3->GetYaxis()->SetTitleSize(0.072);
   frame_55e5ada90fe0__3->GetYaxis()->SetTitleOffset(0.8);
   frame_55e5ada90fe0__3->GetYaxis()->SetTitleFont(132);
   frame_55e5ada90fe0__3->GetZaxis()->SetLabelFont(132);
   frame_55e5ada90fe0__3->GetZaxis()->SetLabelSize(0.06);
   frame_55e5ada90fe0__3->GetZaxis()->SetTitleSize(0.072);
   frame_55e5ada90fe0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_55e5ada90fe0__3->GetZaxis()->SetTitleFont(132);
   frame_55e5ada90fe0__3->Draw("FUNC");
   
   Double_t dataSet_fx3003[50] = {
   -1.88,
   -1.64,
   -1.4,
   -1.16,
   -0.92,
   -0.68,
   -0.44,
   -0.2,
   0.04,
   0.28,
   0.52,
   0.76,
   1,
   1.24,
   1.48,
   1.72,
   1.96,
   2.2,
   2.44,
   2.68,
   2.92,
   3.16,
   3.4,
   3.64,
   3.88,
   4.12,
   4.36,
   4.6,
   4.84,
   5.08,
   5.32,
   5.56,
   5.8,
   6.04,
   6.28,
   6.52,
   6.76,
   7,
   7.24,
   7.48,
   7.72,
   7.96,
   8.2,
   8.44,
   8.68,
   8.92,
   9.16,
   9.4,
   9.64,
   9.88};
   Double_t dataSet_fy3003[50] = {
   0.1836914,
   4.171466,
   -2.735026,
   2.232619,
   9.533713,
   4.879261,
   11.08113,
   1877.756,
   22065.7,
   1602.322,
   1147.255,
   904.6631,
   752.9338,
   658.8349,
   500.8832,
   431.1253,
   372.1246,
   336.8973,
   247.0642,
   230.4698,
   200.1353,
   151.0639,
   121.2572,
   118.8855,
   95.5118,
   75.95699,
   60.1005,
   57.15363,
   51.21343,
   50.67974,
   38.30253,
   46.74694,
   25.80201,
   24.0141,
   31.9357,
   11.08298,
   14.38178,
   19.25171,
   8.653107,
   5.527112,
   1.44603,
   7.22917,
   6.851919,
   3.579936,
   0.3218677,
   7.830851,
   3.977187,
   1.919259,
   1.527906,
   4.096568};
   Double_t dataSet_felx3003[50] = {
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12};
   Double_t dataSet_fely3003[50] = {
   2.278366,
   3.45364,
   3.137716,
   3.164121,
   6.136619,
   7.056901,
   12.09786,
   61.01021,
   197.5982,
   57.17871,
   44.74376,
   38.39265,
   34.62763,
   31.62978,
   28.3607,
   25.91383,
   23.61794,
   22.86799,
   19.46995,
   18.54757,
   17.35435,
   15.12452,
   13.46635,
   13.67477,
   11.84357,
   11.22964,
   9.621629,
   9.216165,
   8.947637,
   8.79068,
   7.926004,
   8.157852,
   6.069638,
   6.162263,
   6.407045,
   4.524045,
   4.701734,
   5.302623,
   3.967846,
   3.344796,
   1.816152,
   3.117523,
   3.60742,
   2.866094,
   1.608902,
   3.182561,
   2.388725,
   1.693473,
   1.889504,
   2.383841};
   Double_t dataSet_fehx3003[50] = {
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12};
   Double_t dataSet_fehy3003[50] = {
   2.278366,
   3.45364,
   3.137716,
   3.164121,
   6.136619,
   7.056901,
   12.09786,
   61.01021,
   197.5982,
   57.17871,
   44.74376,
   38.39265,
   34.62763,
   31.62978,
   28.3607,
   25.91383,
   23.61794,
   22.86799,
   19.46995,
   18.54757,
   17.35435,
   15.12452,
   13.46635,
   13.67477,
   11.84357,
   11.22964,
   9.621629,
   9.216165,
   8.947637,
   8.79068,
   7.926004,
   8.157852,
   6.069638,
   6.162263,
   6.407045,
   4.524045,
   4.701734,
   5.302623,
   3.967846,
   3.344796,
   1.816152,
   3.117523,
   3.60742,
   2.866094,
   1.608902,
   3.182561,
   2.388725,
   1.693473,
   1.889504,
   2.383841};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,dataSet_fx3003,dataSet_fy3003,dataSet_felx3003,dataSet_fehx3003,dataSet_fely3003,dataSet_fehy3003);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__Jpsi2_tz");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.875);
   
   TH1F *Graph_dataSet3003 = new TH1F("Graph_dataSet3003","Histogram of dataSet_plot__Jpsi2_tz",100,-3.2,11.2);
   Graph_dataSet3003->SetMinimum(24.48971);
   Graph_dataSet3003->SetMaximum(24489.71);
   Graph_dataSet3003->SetDirectory(0);
   Graph_dataSet3003->SetStats(0);
   Graph_dataSet3003->SetLineWidth(2);
   Graph_dataSet3003->SetMarkerStyle(20);
   Graph_dataSet3003->SetMarkerSize(0.875);
   Graph_dataSet3003->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3003->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3003->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3003->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3003->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3003->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3003->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3003->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3003->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataSet3003->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3003->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3003->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3003->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3003);
   
   grae->Draw("p");
   
   Double_t doublePrompt_fx7[91] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.44,
   -0.32,
   -0.29,
   -0.26,
   -0.23,
   -0.215,
   -0.2,
   -0.185,
   -0.17,
   -0.155,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   -0.005,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.145,
   0.16,
   0.175,
   0.19,
   0.205,
   0.22,
   0.25,
   0.28,
   0.34,
   0.4,
   0.64,
   0.88,
   1.12,
   1.36,
   1.6,
   1.84,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t doublePrompt_fy7[91] = {
   0,
   0.0008115162,
   0.0008115162,
   0.003048697,
   0.01143244,
   0.04584611,
   0.2059939,
   1.092517,
   7.528899,
   22.56042,
   79.1783,
   114.7497,
   174.063,
   281.7788,
   369.8827,
   497.3861,
   686.306,
   972.1772,
   1412.22,
   2097.587,
   3170.38,
   4844.315,
   7422.97,
   11298.28,
   16887.28,
   24413.9,
   33371.57,
   41633.1,
   45363.15,
   42114.18,
   34045.42,
   25040.89,
   17377.12,
   11647.87,
   7659.688,
   4999.553,
   3270.335,
   2161.451,
   1453.072,
   998.5339,
   703.5618,
   508.9033,
   377.7444,
   287.2773,
   176.9599,
   116.4228,
   57.04664,
   30.57383,
   3.54762,
   0.5746848,
   0.1162198,
   0.02710636,
   0.006973891,
   0.001876303,
   0.000486968,
   0.0001042071,
   7.35769e-06,
   -1.029773e-05,
   -8.996482e-06,
   -5.220586e-06,
   -2.539329e-06,
   -1.100411e-06,
   -4.35492e-07,
   -1.59407e-07,
   -5.437998e-08,
   -1.737645e-08,
   -5.219148e-09,
   -1.477189e-09,
   -3.946598e-10,
   -9.964616e-11,
   -2.379317e-11,
   -5.37467e-12,
   -1.148689e-12,
   -2.322581e-13,
   -4.441954e-14,
   -8.033424e-15,
   -1.373495e-15,
   -2.219361e-16,
   -3.388319e-17,
   -4.886379e-18,
   -6.654879e-19,
   -8.557758e-20,
   -1.038906e-20,
   -1.190502e-21,
   -1.287579e-22,
   -1.314221e-23,
   -1.265851e-24,
   -1.150516e-25,
   -1.150516e-25,
   -1.150516e-25,
   0};
   TGraph *graph = new TGraph(91,doublePrompt_fx7,doublePrompt_fy7);
   graph->SetName("doublePrompt");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_doublePrompt7 = new TH1F("Graph_doublePrompt7","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_doublePrompt7->SetMinimum(49.89946);
   Graph_doublePrompt7->SetMaximum(49899.46);
   Graph_doublePrompt7->SetDirectory(0);
   Graph_doublePrompt7->SetStats(0);
   Graph_doublePrompt7->SetLineWidth(2);
   Graph_doublePrompt7->SetMarkerStyle(20);
   Graph_doublePrompt7->SetMarkerSize(0.875);
   Graph_doublePrompt7->GetXaxis()->SetNdivisions(505);
   Graph_doublePrompt7->GetXaxis()->SetLabelFont(132);
   Graph_doublePrompt7->GetXaxis()->SetLabelOffset(0.01);
   Graph_doublePrompt7->GetXaxis()->SetLabelSize(0.06);
   Graph_doublePrompt7->GetXaxis()->SetTitleSize(0.072);
   Graph_doublePrompt7->GetXaxis()->SetTitleOffset(0.95);
   Graph_doublePrompt7->GetXaxis()->SetTitleFont(132);
   Graph_doublePrompt7->GetYaxis()->SetLabelFont(132);
   Graph_doublePrompt7->GetYaxis()->SetLabelOffset(0.01);
   Graph_doublePrompt7->GetYaxis()->SetLabelSize(0.06);
   Graph_doublePrompt7->GetYaxis()->SetTitleSize(0.072);
   Graph_doublePrompt7->GetYaxis()->SetTitleOffset(0.8);
   Graph_doublePrompt7->GetYaxis()->SetTitleFont(132);
   Graph_doublePrompt7->GetZaxis()->SetLabelFont(132);
   Graph_doublePrompt7->GetZaxis()->SetLabelSize(0.06);
   Graph_doublePrompt7->GetZaxis()->SetTitleSize(0.072);
   Graph_doublePrompt7->GetZaxis()->SetTitleOffset(1.2);
   Graph_doublePrompt7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_doublePrompt7);
   
   graph->Draw("l");
   
   Double_t doubleFromb_fx8[83] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.32,
   -0.26,
   -0.2,
   -0.17,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.16,
   0.4,
   0.52,
   0.64,
   0.76,
   0.88,
   1,
   1.12,
   1.24,
   1.36,
   1.48,
   1.6,
   1.72,
   1.84,
   1.96,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t doubleFromb_fy8[83] = {
   0,
   3.031317e-05,
   3.031317e-05,
   0.0001271194,
   0.0004857108,
   0.001883085,
   0.007916073,
   0.03811745,
   0.2284859,
   1.945929,
   3.73118,
   8.29341,
   13.7035,
   24.97508,
   35.07869,
   50.48161,
   74.10685,
   110.2439,
   164.7924,
   244.9829,
   357.6501,
   504.5824,
   845.0116,
   988.9805,
   1096.12,
   1168.34,
   1212.977,
   1237.823,
   1249.251,
   1251.899,
   1248.932,
   1233.705,
   1047.255,
   959.8283,
   879.3805,
   805.5732,
   737.9248,
   675.9436,
   619.1628,
   567.1494,
   519.5043,
   475.8613,
   435.8844,
   399.2659,
   365.7236,
   334.9991,
   306.8558,
   257.4636,
   216.0216,
   181.2502,
   152.0757,
   127.5972,
   107.0588,
   89.82638,
   75.36769,
   63.23632,
   53.05764,
   44.51735,
   37.35172,
   31.33949,
   26.29501,
   22.0625,
   18.51126,
   15.53164,
   13.03163,
   10.93403,
   9.174057,
   7.697378,
   6.458388,
   5.41883,
   4.546601,
   3.814769,
   3.200734,
   2.685536,
   2.253265,
   1.890574,
   1.586262,
   1.330933,
   1.116703,
   0.9369556,
   0.9369556,
   0.9369556,
   0};
   graph = new TGraph(83,doubleFromb_fx8,doubleFromb_fy8);
   graph->SetName("doubleFromb");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_doubleFromb8 = new TH1F("Graph_doubleFromb8","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_doubleFromb8->SetMinimum(1.377089);
   Graph_doubleFromb8->SetMaximum(1377.089);
   Graph_doubleFromb8->SetDirectory(0);
   Graph_doubleFromb8->SetStats(0);
   Graph_doubleFromb8->SetLineWidth(2);
   Graph_doubleFromb8->SetMarkerStyle(20);
   Graph_doubleFromb8->SetMarkerSize(0.875);
   Graph_doubleFromb8->GetXaxis()->SetNdivisions(505);
   Graph_doubleFromb8->GetXaxis()->SetLabelFont(132);
   Graph_doubleFromb8->GetXaxis()->SetLabelOffset(0.01);
   Graph_doubleFromb8->GetXaxis()->SetLabelSize(0.06);
   Graph_doubleFromb8->GetXaxis()->SetTitleSize(0.072);
   Graph_doubleFromb8->GetXaxis()->SetTitleOffset(0.95);
   Graph_doubleFromb8->GetXaxis()->SetTitleFont(132);
   Graph_doubleFromb8->GetYaxis()->SetLabelFont(132);
   Graph_doubleFromb8->GetYaxis()->SetLabelOffset(0.01);
   Graph_doubleFromb8->GetYaxis()->SetLabelSize(0.06);
   Graph_doubleFromb8->GetYaxis()->SetTitleSize(0.072);
   Graph_doubleFromb8->GetYaxis()->SetTitleOffset(0.8);
   Graph_doubleFromb8->GetYaxis()->SetTitleFont(132);
   Graph_doubleFromb8->GetZaxis()->SetLabelFont(132);
   Graph_doubleFromb8->GetZaxis()->SetLabelSize(0.06);
   Graph_doubleFromb8->GetZaxis()->SetTitleSize(0.072);
   Graph_doubleFromb8->GetZaxis()->SetTitleOffset(1.2);
   Graph_doubleFromb8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_doubleFromb8);
   
   graph->Draw("l");
   
   Double_t Jpsi1Fromb_fx9[91] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.44,
   -0.32,
   -0.29,
   -0.26,
   -0.23,
   -0.215,
   -0.2,
   -0.185,
   -0.17,
   -0.155,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   -0.005,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.145,
   0.16,
   0.175,
   0.19,
   0.205,
   0.22,
   0.25,
   0.28,
   0.34,
   0.4,
   0.64,
   0.88,
   1.12,
   1.36,
   1.6,
   1.84,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t Jpsi1Fromb_fy9[91] = {
   0,
   4.566933e-05,
   4.566933e-05,
   0.0001715701,
   0.0006433784,
   0.002580062,
   0.01159263,
   0.06148314,
   0.4237008,
   1.269624,
   4.455885,
   6.457722,
   9.795675,
   15.85755,
   20.81574,
   27.9912,
   38.62297,
   54.71083,
   79.47494,
   118.045,
   178.4182,
   272.6216,
   417.7396,
   635.829,
   950.3588,
   1373.931,
   1878.039,
   2342.97,
   2552.884,
   2370.043,
   1915.96,
   1409.216,
   977.9253,
   655.5028,
   431.0612,
   281.3579,
   184.0433,
   121.6391,
   81.77393,
   56.19409,
   39.59406,
   28.63935,
   21.25817,
   16.16699,
   9.958701,
   6.551878,
   3.210391,
   1.720591,
   0.199648,
   0.0323413,
   0.006540453,
   0.001525453,
   0.0003924666,
   0.0001055918,
   2.740488e-05,
   5.864415e-06,
   4.14065e-07,
   -5.795214e-07,
   -5.062915e-07,
   -2.937969e-07,
   -1.429048e-07,
   -6.192743e-08,
   -2.450802e-08,
   -8.970889e-09,
   -3.060321e-09,
   -9.778877e-10,
   -2.93716e-10,
   -8.313117e-11,
   -2.221012e-11,
   -5.607749e-12,
   -1.338999e-12,
   -3.024683e-13,
   -6.464434e-14,
   -1.30707e-14,
   -2.499782e-15,
   -4.52094e-16,
   -7.729565e-17,
   -1.248981e-17,
   -1.906831e-18,
   -2.749889e-19,
   -3.745141e-20,
   -4.816017e-21,
   -5.846612e-22,
   -6.699744e-23,
   -7.246059e-24,
   -7.395991e-25,
   -7.123785e-26,
   -6.474713e-27,
   -6.474713e-27,
   -6.474713e-27,
   0};
   graph = new TGraph(91,Jpsi1Fromb_fx9,Jpsi1Fromb_fy9);
   graph->SetName("Jpsi1Fromb");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_Jpsi1Fromb9 = new TH1F("Graph_Jpsi1Fromb9","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_Jpsi1Fromb9->SetMinimum(2.808172);
   Graph_Jpsi1Fromb9->SetMaximum(2808.172);
   Graph_Jpsi1Fromb9->SetDirectory(0);
   Graph_Jpsi1Fromb9->SetStats(0);
   Graph_Jpsi1Fromb9->SetLineWidth(2);
   Graph_Jpsi1Fromb9->SetMarkerStyle(20);
   Graph_Jpsi1Fromb9->SetMarkerSize(0.875);
   Graph_Jpsi1Fromb9->GetXaxis()->SetNdivisions(505);
   Graph_Jpsi1Fromb9->GetXaxis()->SetLabelFont(132);
   Graph_Jpsi1Fromb9->GetXaxis()->SetLabelOffset(0.01);
   Graph_Jpsi1Fromb9->GetXaxis()->SetLabelSize(0.06);
   Graph_Jpsi1Fromb9->GetXaxis()->SetTitleSize(0.072);
   Graph_Jpsi1Fromb9->GetXaxis()->SetTitleOffset(0.95);
   Graph_Jpsi1Fromb9->GetXaxis()->SetTitleFont(132);
   Graph_Jpsi1Fromb9->GetYaxis()->SetLabelFont(132);
   Graph_Jpsi1Fromb9->GetYaxis()->SetLabelOffset(0.01);
   Graph_Jpsi1Fromb9->GetYaxis()->SetLabelSize(0.06);
   Graph_Jpsi1Fromb9->GetYaxis()->SetTitleSize(0.072);
   Graph_Jpsi1Fromb9->GetYaxis()->SetTitleOffset(0.8);
   Graph_Jpsi1Fromb9->GetYaxis()->SetTitleFont(132);
   Graph_Jpsi1Fromb9->GetZaxis()->SetLabelFont(132);
   Graph_Jpsi1Fromb9->GetZaxis()->SetLabelSize(0.06);
   Graph_Jpsi1Fromb9->GetZaxis()->SetTitleSize(0.072);
   Graph_Jpsi1Fromb9->GetZaxis()->SetTitleOffset(1.2);
   Graph_Jpsi1Fromb9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Jpsi1Fromb9);
   
   graph->Draw("l");
   
   Double_t Jpsi2Fromb_fx10[83] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.32,
   -0.26,
   -0.2,
   -0.17,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.16,
   0.4,
   0.52,
   0.64,
   0.76,
   0.88,
   1,
   1.12,
   1.24,
   1.36,
   1.48,
   1.6,
   1.72,
   1.84,
   1.96,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t Jpsi2Fromb_fy10[83] = {
   0,
   4.656306e-06,
   4.656306e-06,
   1.952639e-05,
   7.460843e-05,
   0.0002892544,
   0.001215961,
   0.005855092,
   0.03509693,
   0.2989075,
   0.5731338,
   1.273922,
   2.104948,
   3.836336,
   5.388317,
   7.754306,
   11.3833,
   16.93419,
   25.31319,
   37.63098,
   54.93741,
   77.50717,
   129.7993,
   151.9139,
   168.3712,
   179.4646,
   186.3211,
   190.1377,
   191.8931,
   192.2998,
   191.8442,
   189.5051,
   160.8652,
   147.4359,
   135.0786,
   123.7413,
   113.3501,
   103.8294,
   95.10747,
   87.11786,
   79.79926,
   73.09541,
   66.9547,
   61.32985,
   56.17754,
   51.45806,
   47.13507,
   39.54809,
   33.18233,
   27.84122,
   23.35982,
   19.59977,
   16.44494,
   13.79792,
   11.57697,
   9.713513,
   8.150001,
   6.838156,
   5.737469,
   4.813952,
   4.039086,
   3.388944,
   2.843451,
   2.385762,
   2.001744,
   1.679538,
   1.409195,
   1.182368,
   0.9920508,
   0.8323678,
   0.6983877,
   0.5859735,
   0.4916537,
   0.4125159,
   0.3461163,
   0.2904045,
   0.2436603,
   0.2044401,
   0.1715329,
   0.1439225,
   0.1439225,
   0.1439225,
   0};
   graph = new TGraph(83,Jpsi2Fromb_fx10,Jpsi2Fromb_fy10);
   graph->SetName("Jpsi2Fromb");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_Jpsi2Fromb10 = new TH1F("Graph_Jpsi2Fromb10","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_Jpsi2Fromb10->SetMinimum(0.2115298);
   Graph_Jpsi2Fromb10->SetMaximum(211.5298);
   Graph_Jpsi2Fromb10->SetDirectory(0);
   Graph_Jpsi2Fromb10->SetStats(0);
   Graph_Jpsi2Fromb10->SetLineWidth(2);
   Graph_Jpsi2Fromb10->SetMarkerStyle(20);
   Graph_Jpsi2Fromb10->SetMarkerSize(0.875);
   Graph_Jpsi2Fromb10->GetXaxis()->SetNdivisions(505);
   Graph_Jpsi2Fromb10->GetXaxis()->SetLabelFont(132);
   Graph_Jpsi2Fromb10->GetXaxis()->SetLabelOffset(0.01);
   Graph_Jpsi2Fromb10->GetXaxis()->SetLabelSize(0.06);
   Graph_Jpsi2Fromb10->GetXaxis()->SetTitleSize(0.072);
   Graph_Jpsi2Fromb10->GetXaxis()->SetTitleOffset(0.95);
   Graph_Jpsi2Fromb10->GetXaxis()->SetTitleFont(132);
   Graph_Jpsi2Fromb10->GetYaxis()->SetLabelFont(132);
   Graph_Jpsi2Fromb10->GetYaxis()->SetLabelOffset(0.01);
   Graph_Jpsi2Fromb10->GetYaxis()->SetLabelSize(0.06);
   Graph_Jpsi2Fromb10->GetYaxis()->SetTitleSize(0.072);
   Graph_Jpsi2Fromb10->GetYaxis()->SetTitleOffset(0.8);
   Graph_Jpsi2Fromb10->GetYaxis()->SetTitleFont(132);
   Graph_Jpsi2Fromb10->GetZaxis()->SetLabelFont(132);
   Graph_Jpsi2Fromb10->GetZaxis()->SetLabelSize(0.06);
   Graph_Jpsi2Fromb10->GetZaxis()->SetTitleSize(0.072);
   Graph_Jpsi2Fromb10->GetZaxis()->SetTitleOffset(1.2);
   Graph_Jpsi2Fromb10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Jpsi2Fromb10);
   
   graph->Draw("l");
   
   Double_t tzTail_fx11[247] = {
   -2.24024,
   -2.24,
   -2,
   -1.88,
   -1.82,
   -1.79,
   -1.775,
   -1.76,
   -1.64,
   -1.58,
   -1.55,
   -1.535,
   -1.52,
   -1.4,
   -1.34,
   -1.31,
   -1.295,
   -1.28,
   -1.16,
   -1.1,
   -1.07,
   -1.055,
   -1.04,
   -0.92,
   -0.86,
   -0.83,
   -0.815,
   -0.8,
   -0.68,
   -0.62,
   -0.59,
   -0.575,
   -0.56,
   -0.44,
   -0.38,
   -0.35,
   -0.335,
   -0.32,
   -0.2,
   -0.14,
   -0.11,
   -0.095,
   -0.08,
   0.04,
   0.1,
   0.13,
   0.145,
   0.16,
   0.28,
   0.34,
   0.37,
   0.385,
   0.4,
   0.64,
   0.655,
   0.67,
   0.7,
   0.76,
   0.82,
   0.85,
   0.865,
   0.88,
   1,
   1.06,
   1.09,
   1.105,
   1.12,
   1.24,
   1.3,
   1.33,
   1.345,
   1.36,
   1.6,
   1.615,
   1.63,
   1.66,
   1.72,
   1.78,
   1.81,
   1.825,
   1.84,
   1.96,
   2.02,
   2.05,
   2.065,
   2.08,
   2.2,
   2.26,
   2.29,
   2.305,
   2.32,
   2.44,
   2.5,
   2.53,
   2.545,
   2.56,
   2.68,
   2.74,
   2.77,
   2.785,
   2.8,
   2.92,
   2.98,
   3.01,
   3.025,
   3.04,
   3.28,
   3.295,
   3.31,
   3.34,
   3.4,
   3.46,
   3.49,
   3.505,
   3.52,
   3.64,
   3.7,
   3.73,
   3.745,
   3.76,
   3.88,
   3.94,
   3.97,
   3.985,
   4,
   4.12,
   4.18,
   4.21,
   4.225,
   4.24,
   4.36,
   4.42,
   4.45,
   4.465,
   4.48,
   4.6,
   4.66,
   4.69,
   4.705,
   4.72,
   4.84,
   4.9,
   4.93,
   4.945,
   4.96,
   5.2,
   5.215,
   5.23,
   5.26,
   5.32,
   5.38,
   5.41,
   5.425,
   5.44,
   5.56,
   5.62,
   5.65,
   5.665,
   5.68,
   5.8,
   5.86,
   5.89,
   5.905,
   5.92,
   6.04,
   6.1,
   6.13,
   6.145,
   6.16,
   6.28,
   6.34,
   6.37,
   6.385,
   6.4,
   6.52,
   6.58,
   6.61,
   6.625,
   6.64,
   6.76,
   6.82,
   6.85,
   6.865,
   6.88,
   7,
   7.06,
   7.09,
   7.105,
   7.12,
   7.24,
   7.3,
   7.33,
   7.345,
   7.36,
   7.48,
   7.54,
   7.57,
   7.585,
   7.6,
   7.72,
   7.78,
   7.81,
   7.825,
   7.84,
   7.96,
   8.02,
   8.05,
   8.065,
   8.08,
   8.2,
   8.26,
   8.29,
   8.305,
   8.32,
   8.56,
   8.575,
   8.59,
   8.62,
   8.68,
   8.74,
   8.77,
   8.785,
   8.8,
   8.92,
   8.98,
   9.01,
   9.025,
   9.04,
   9.16,
   9.22,
   9.25,
   9.265,
   9.28,
   9.4,
   9.46,
   9.49,
   9.505,
   9.52,
   9.64,
   9.7,
   9.73,
   9.745,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t tzTail_fy11[247] = {
   0,
   1.39476,
   1.39476,
   1.39476,
   1.39476,
   1.39476,
   1.39476,
   1.457776,
   1.457776,
   1.457776,
   1.457776,
   1.457776,
   1.482983,
   1.482983,
   1.482983,
   1.482983,
   1.482983,
   1.764456,
   1.764456,
   1.764456,
   1.764456,
   1.764456,
   1.646825,
   1.646825,
   1.646825,
   1.646825,
   1.646825,
   1.62582,
   1.62582,
   1.62582,
   1.62582,
   1.62582,
   1.852678,
   1.852678,
   1.852678,
   1.852678,
   1.852678,
   1.856879,
   1.856879,
   1.856879,
   1.856879,
   1.856879,
   1.949303,
   1.949303,
   1.949303,
   1.949303,
   1.949303,
   1.911494,
   1.911494,
   1.911494,
   1.911494,
   1.911494,
   1.693037,
   1.693037,
   1.592211,
   1.592211,
   1.592211,
   1.592211,
   1.592211,
   1.592211,
   1.592211,
   1.751852,
   1.751852,
   1.751852,
   1.751852,
   1.751852,
   1.684635,
   1.684635,
   1.684635,
   1.684635,
   1.684635,
   1.613216,
   1.613216,
   1.340146,
   1.340146,
   1.340146,
   1.340146,
   1.340146,
   1.340146,
   1.340146,
   1.403162,
   1.403162,
   1.403162,
   1.403162,
   1.403162,
   1.382157,
   1.382157,
   1.382157,
   1.382157,
   1.382157,
   1.218315,
   1.218315,
   1.218315,
   1.218315,
   1.218315,
   1.184706,
   1.184706,
   1.184706,
   1.184706,
   1.184706,
   1.226717,
   1.226717,
   1.226717,
   1.226717,
   1.226717,
   1.151097,
   1.151097,
   1.033467,
   1.033467,
   1.033467,
   1.033467,
   1.033467,
   1.033467,
   1.033467,
   1.016662,
   1.016662,
   1.016662,
   1.016662,
   1.016662,
   0.9032332,
   0.9032332,
   0.9032332,
   0.9032332,
   0.9032332,
   0.844418,
   0.844418,
   0.844418,
   0.844418,
   0.844418,
   1.020864,
   1.020864,
   1.020864,
   1.020864,
   1.020864,
   0.6721735,
   0.6721735,
   0.6721735,
   0.6721735,
   0.6721735,
   0.8780267,
   0.8780267,
   0.8780267,
   0.8780267,
   0.8780267,
   0.8360158,
   0.8360158,
   0.7772007,
   0.7772007,
   0.7772007,
   0.7772007,
   0.7772007,
   0.7772007,
   0.7772007,
   0.7477931,
   0.7477931,
   0.7477931,
   0.7477931,
   0.7477931,
   0.7561952,
   0.7561952,
   0.7561952,
   0.7561952,
   0.7561952,
   0.596554,
   0.596554,
   0.596554,
   0.596554,
   0.596554,
   0.5797497,
   0.5797497,
   0.5797497,
   0.5797497,
   0.5797497,
   0.6553692,
   0.6553692,
   0.6553692,
   0.6553692,
   0.6553692,
   0.5671464,
   0.5671464,
   0.5671464,
   0.5671464,
   0.5671464,
   0.546141,
   0.546141,
   0.546141,
   0.546141,
   0.546141,
   0.5125323,
   0.5125323,
   0.5125323,
   0.5125323,
   0.5125323,
   0.5293367,
   0.5293367,
   0.5293367,
   0.5293367,
   0.5293367,
   0.5083312,
   0.5083312,
   0.5083312,
   0.5083312,
   0.5083312,
   0.5587443,
   0.5587443,
   0.5587443,
   0.5587443,
   0.5587443,
   0.4327117,
   0.4327117,
   0.4327117,
   0.4327117,
   0.4327117,
   0.4873258,
   0.4873258,
   0.4369128,
   0.4369128,
   0.4369128,
   0.4369128,
   0.4369128,
   0.4369128,
   0.4369128,
   0.4327117,
   0.4327117,
   0.4327117,
   0.4327117,
   0.4327117,
   0.3864998,
   0.3864998,
   0.3864998,
   0.3864998,
   0.3864998,
   0.4369128,
   0.4369128,
   0.4369128,
   0.4369128,
   0.4369128,
   0.4033041,
   0.4033041,
   0.4033041,
   0.4033041,
   0.4033041,
   0.3150813,
   0.3150813,
   0.3150813,
   0.3150813,
   0};
   graph = new TGraph(247,tzTail_fx11,tzTail_fy11);
   graph->SetName("tzTail");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ffff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(10);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_tzTail11 = new TH1F("Graph_tzTail11","Projection of tzPDF",247,-3.488288,11.48829);
   Graph_tzTail11->SetMinimum(0.002144234);
   Graph_tzTail11->SetMaximum(2.144234);
   Graph_tzTail11->SetDirectory(0);
   Graph_tzTail11->SetStats(0);
   Graph_tzTail11->SetLineWidth(2);
   Graph_tzTail11->SetMarkerStyle(20);
   Graph_tzTail11->SetMarkerSize(0.875);
   Graph_tzTail11->GetXaxis()->SetNdivisions(505);
   Graph_tzTail11->GetXaxis()->SetLabelFont(132);
   Graph_tzTail11->GetXaxis()->SetLabelOffset(0.01);
   Graph_tzTail11->GetXaxis()->SetLabelSize(0.06);
   Graph_tzTail11->GetXaxis()->SetTitleSize(0.072);
   Graph_tzTail11->GetXaxis()->SetTitleOffset(0.95);
   Graph_tzTail11->GetXaxis()->SetTitleFont(132);
   Graph_tzTail11->GetYaxis()->SetLabelFont(132);
   Graph_tzTail11->GetYaxis()->SetLabelOffset(0.01);
   Graph_tzTail11->GetYaxis()->SetLabelSize(0.06);
   Graph_tzTail11->GetYaxis()->SetTitleSize(0.072);
   Graph_tzTail11->GetYaxis()->SetTitleOffset(0.8);
   Graph_tzTail11->GetYaxis()->SetTitleFont(132);
   Graph_tzTail11->GetZaxis()->SetLabelFont(132);
   Graph_tzTail11->GetZaxis()->SetLabelSize(0.06);
   Graph_tzTail11->GetZaxis()->SetTitleSize(0.072);
   Graph_tzTail11->GetZaxis()->SetTitleOffset(1.2);
   Graph_tzTail11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_tzTail11);
   
   graph->Draw("l");
   
   Double_t tzPDF_fx12[91] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.44,
   -0.32,
   -0.29,
   -0.26,
   -0.23,
   -0.215,
   -0.2,
   -0.185,
   -0.17,
   -0.155,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   -0.005,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.145,
   0.16,
   0.175,
   0.19,
   0.205,
   0.22,
   0.25,
   0.28,
   0.34,
   0.4,
   0.64,
   0.88,
   1.12,
   1.36,
   1.6,
   1.84,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t tzPDF_fy12[91] = {
   0,
   1.395652,
   1.395652,
   1.461143,
   1.495619,
   1.815054,
   1.873544,
   2.823793,
   10.06886,
   26.40915,
   87.7359,
   126.1362,
   190.0199,
   305.7421,
   400.2258,
   536.8015,
   738.9488,
   1044.553,
   1514.614,
   2246.3,
   3391.122,
   5177.03,
   7928.057,
   12063.24,
   18029.69,
   26072.4,
   35664.15,
   44560.11,
   48696.93,
   45460.98,
   37104.22,
   27716.54,
   19704.8,
   13704.62,
   9520.659,
   6724.004,
   4900.526,
   3725.816,
   2970.065,
   2479.849,
   2156.626,
   1938.378,
   1786.601,
   1677.446,
   1533.219,
   1441.421,
   1323.678,
   1242.108,
   1019.899,
   853.6337,
   716.0777,
   600.9454,
   504.4597,
   423.3063,
   355.3736,
   298.2301,
   250.3886,
   210.3181,
   176.5866,
   148.3481,
   124.5204,
   104.5275,
   87.78908,
   73.97069,
   61.87981,
   52.23353,
   43.92521,
   36.98946,
   31.08189,
   26.20764,
   21.95127,
   18.49715,
   15.68874,
   13.18071,
   11.12939,
   9.392278,
   7.979776,
   6.759529,
   5.803733,
   4.833454,
   4.179713,
   3.585377,
   3.032093,
   2.567478,
   2.266835,
   1.938678,
   1.603317,
   1.395959,
   1.395959,
   1.395959,
   0};
   graph = new TGraph(91,tzPDF_fx12,tzPDF_fy12);
   graph->SetName("tzPDF");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_tzPDF12 = new TH1F("Graph_tzPDF12","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_tzPDF12->SetMinimum(53.56662);
   Graph_tzPDF12->SetMaximum(53566.62);
   Graph_tzPDF12->SetDirectory(0);
   Graph_tzPDF12->SetStats(0);
   Graph_tzPDF12->SetLineWidth(2);
   Graph_tzPDF12->SetMarkerStyle(20);
   Graph_tzPDF12->SetMarkerSize(0.875);
   Graph_tzPDF12->GetXaxis()->SetNdivisions(505);
   Graph_tzPDF12->GetXaxis()->SetLabelFont(132);
   Graph_tzPDF12->GetXaxis()->SetLabelOffset(0.01);
   Graph_tzPDF12->GetXaxis()->SetLabelSize(0.06);
   Graph_tzPDF12->GetXaxis()->SetTitleSize(0.072);
   Graph_tzPDF12->GetXaxis()->SetTitleOffset(0.95);
   Graph_tzPDF12->GetXaxis()->SetTitleFont(132);
   Graph_tzPDF12->GetYaxis()->SetLabelFont(132);
   Graph_tzPDF12->GetYaxis()->SetLabelOffset(0.01);
   Graph_tzPDF12->GetYaxis()->SetLabelSize(0.06);
   Graph_tzPDF12->GetYaxis()->SetTitleSize(0.072);
   Graph_tzPDF12->GetYaxis()->SetTitleOffset(0.8);
   Graph_tzPDF12->GetYaxis()->SetTitleFont(132);
   Graph_tzPDF12->GetZaxis()->SetLabelFont(132);
   Graph_tzPDF12->GetZaxis()->SetLabelSize(0.06);
   Graph_tzPDF12->GetZaxis()->SetTitleSize(0.072);
   Graph_tzPDF12->GetZaxis()->SetTitleOffset(1.2);
   Graph_tzPDF12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_tzPDF12);
   
   graph->Draw("l");
   
   Double_t dataSet_fx3004[50] = {
   -1.88,
   -1.64,
   -1.4,
   -1.16,
   -0.92,
   -0.68,
   -0.44,
   -0.2,
   0.04,
   0.28,
   0.52,
   0.76,
   1,
   1.24,
   1.48,
   1.72,
   1.96,
   2.2,
   2.44,
   2.68,
   2.92,
   3.16,
   3.4,
   3.64,
   3.88,
   4.12,
   4.36,
   4.6,
   4.84,
   5.08,
   5.32,
   5.56,
   5.8,
   6.04,
   6.28,
   6.52,
   6.76,
   7,
   7.24,
   7.48,
   7.72,
   7.96,
   8.2,
   8.44,
   8.68,
   8.92,
   9.16,
   9.4,
   9.64,
   9.88};
   Double_t dataSet_fy3004[50] = {
   0.1836914,
   4.171466,
   -2.735026,
   2.232619,
   9.533713,
   4.879261,
   11.08113,
   1877.756,
   22065.7,
   1602.322,
   1147.255,
   904.6631,
   752.9338,
   658.8349,
   500.8832,
   431.1253,
   372.1246,
   336.8973,
   247.0642,
   230.4698,
   200.1353,
   151.0639,
   121.2572,
   118.8855,
   95.5118,
   75.95699,
   60.1005,
   57.15363,
   51.21343,
   50.67974,
   38.30253,
   46.74694,
   25.80201,
   24.0141,
   31.9357,
   11.08298,
   14.38178,
   19.25171,
   8.653107,
   5.527112,
   1.44603,
   7.22917,
   6.851919,
   3.579936,
   0.3218677,
   7.830851,
   3.977187,
   1.919259,
   1.527906,
   4.096568};
   Double_t dataSet_felx3004[50] = {
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12};
   Double_t dataSet_fely3004[50] = {
   2.278366,
   3.45364,
   3.137716,
   3.164121,
   6.136619,
   7.056901,
   12.09786,
   61.01021,
   197.5982,
   57.17871,
   44.74376,
   38.39265,
   34.62763,
   31.62978,
   28.3607,
   25.91383,
   23.61794,
   22.86799,
   19.46995,
   18.54757,
   17.35435,
   15.12452,
   13.46635,
   13.67477,
   11.84357,
   11.22964,
   9.621629,
   9.216165,
   8.947637,
   8.79068,
   7.926004,
   8.157852,
   6.069638,
   6.162263,
   6.407045,
   4.524045,
   4.701734,
   5.302623,
   3.967846,
   3.344796,
   1.816152,
   3.117523,
   3.60742,
   2.866094,
   1.608902,
   3.182561,
   2.388725,
   1.693473,
   1.889504,
   2.383841};
   Double_t dataSet_fehx3004[50] = {
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12};
   Double_t dataSet_fehy3004[50] = {
   2.278366,
   3.45364,
   3.137716,
   3.164121,
   6.136619,
   7.056901,
   12.09786,
   61.01021,
   197.5982,
   57.17871,
   44.74376,
   38.39265,
   34.62763,
   31.62978,
   28.3607,
   25.91383,
   23.61794,
   22.86799,
   19.46995,
   18.54757,
   17.35435,
   15.12452,
   13.46635,
   13.67477,
   11.84357,
   11.22964,
   9.621629,
   9.216165,
   8.947637,
   8.79068,
   7.926004,
   8.157852,
   6.069638,
   6.162263,
   6.407045,
   4.524045,
   4.701734,
   5.302623,
   3.967846,
   3.344796,
   1.816152,
   3.117523,
   3.60742,
   2.866094,
   1.608902,
   3.182561,
   2.388725,
   1.693473,
   1.889504,
   2.383841};
   grae = new TGraphAsymmErrors(50,dataSet_fx3004,dataSet_fy3004,dataSet_felx3004,dataSet_fehx3004,dataSet_fely3004,dataSet_fehy3004);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__Jpsi2_tz");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.875);
   
   TH1F *Graph_dataSet3004 = new TH1F("Graph_dataSet3004","Histogram of dataSet_plot__Jpsi2_tz",100,-3.2,11.2);
   Graph_dataSet3004->SetMinimum(24.48971);
   Graph_dataSet3004->SetMaximum(24489.71);
   Graph_dataSet3004->SetDirectory(0);
   Graph_dataSet3004->SetStats(0);
   Graph_dataSet3004->SetLineWidth(2);
   Graph_dataSet3004->SetMarkerStyle(20);
   Graph_dataSet3004->SetMarkerSize(0.875);
   Graph_dataSet3004->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3004->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3004->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3004->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3004->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3004->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3004->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3004->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3004->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataSet3004->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3004->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3004->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3004->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3004);
   
   grae->Draw("p");
   
   TH1D *frame_55e5ada90fe0__4 = new TH1D("frame_55e5ada90fe0__4","A RooPlot of \"Jpsi2_tz\"",50,-2,10);
   frame_55e5ada90fe0__4->SetBinContent(1,51131.77);
   frame_55e5ada90fe0__4->SetMinimum(0.5);
   frame_55e5ada90fe0__4->SetMaximum(100000);
   frame_55e5ada90fe0__4->SetEntries(3);
   frame_55e5ada90fe0__4->SetDirectory(0);
   frame_55e5ada90fe0__4->SetStats(0);
   frame_55e5ada90fe0__4->SetLineWidth(2);
   frame_55e5ada90fe0__4->SetMarkerStyle(20);
   frame_55e5ada90fe0__4->SetMarkerSize(0.875);
   frame_55e5ada90fe0__4->GetXaxis()->SetTitle("#it{t}_{#it{z}}^{#it{J/}#kern[-0.2]{#it{#psi}}#kern[-0.6]{#lower[0.75]{#scale[0.6]{2}}}} [ps]");
   frame_55e5ada90fe0__4->GetXaxis()->SetNdivisions(505);
   frame_55e5ada90fe0__4->GetXaxis()->SetLabelFont(132);
   frame_55e5ada90fe0__4->GetXaxis()->SetLabelOffset(0.01);
   frame_55e5ada90fe0__4->GetXaxis()->SetLabelSize(0.06);
   frame_55e5ada90fe0__4->GetXaxis()->SetTitleSize(0.072);
   frame_55e5ada90fe0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_55e5ada90fe0__4->GetXaxis()->SetTitleFont(132);
   frame_55e5ada90fe0__4->GetYaxis()->SetTitle("Candidates / (0.24 ps)");
   frame_55e5ada90fe0__4->GetYaxis()->SetLabelFont(132);
   frame_55e5ada90fe0__4->GetYaxis()->SetLabelSize(0.06);
   frame_55e5ada90fe0__4->GetYaxis()->SetTitleSize(0.072);
   frame_55e5ada90fe0__4->GetYaxis()->SetTitleOffset(0.8);
   frame_55e5ada90fe0__4->GetYaxis()->SetTitleFont(132);
   frame_55e5ada90fe0__4->GetZaxis()->SetLabelFont(132);
   frame_55e5ada90fe0__4->GetZaxis()->SetLabelSize(0.06);
   frame_55e5ada90fe0__4->GetZaxis()->SetTitleSize(0.072);
   frame_55e5ada90fe0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_55e5ada90fe0__4->GetZaxis()->SetTitleFont(132);
   frame_55e5ada90fe0__4->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.34,0.7,0.54,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.48,0.55,0.8,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("doublePrompt","Prompt+prompt","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Jpsi2Fromb","Prompt+nonprompt","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Jpsi1Fromb","Nonprompt+prompt","l");

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("doubleFromb","Nonprompt+nonprompt","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tzTail","Wrong PV","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(10);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   myC1->Modified();
   myC1->cd();
   myC1->SetSelected(myC1);
}


==> figs/Fig3a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3a()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Tue Nov 21 23:41:54 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-0.4320988,-5.544304,2.654321,26.60759);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[12] = {0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.5}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",11, xAxis1);
   csHist__1->SetBinContent(1,19.45732);
   csHist__1->SetBinContent(2,14.88191);
   csHist__1->SetBinContent(3,12.5684);
   csHist__1->SetBinContent(4,9.324989);
   csHist__1->SetBinContent(5,7.288452);
   csHist__1->SetBinContent(6,5.519174);
   csHist__1->SetBinContent(7,4.356923);
   csHist__1->SetBinContent(8,3.343684);
   csHist__1->SetBinContent(9,2.417258);
   csHist__1->SetBinContent(10,1.665688);
   csHist__1->SetBinContent(11,0.5011194);
   csHist__1->SetBinError(1,1.442116);
   csHist__1->SetBinError(2,0.9867941);
   csHist__1->SetBinError(3,0.8531497);
   csHist__1->SetBinError(4,0.6376442);
   csHist__1->SetBinError(5,0.5237689);
   csHist__1->SetBinError(6,0.4136541);
   csHist__1->SetBinError(7,0.3648941);
   csHist__1->SetBinError(8,0.3293725);
   csHist__1->SetBinError(9,0.2989037);
   csHist__1->SetBinError(10,0.2951392);
   csHist__1->SetBinError(11,0.1448148);
   csHist__1->SetMinimum(-0.4);
   csHist__1->SetMaximum(25);
   csHist__1->SetEntries(11);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#Delta#it{y}");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#Delta#it{y} [nb]");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.8);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("E1");
   Double_t xAxis2[12] = {0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.5}; 
   
   TH1F *csDPSHist__2 = new TH1F("csDPSHist__2","csDPSHist",11, xAxis2);
   csDPSHist__2->SetBinContent(1,6.698485);
   csDPSHist__2->SetBinContent(2,6.158988);
   csDPSHist__2->SetBinContent(3,5.601102);
   csDPSHist__2->SetBinContent(4,5.008939);
   csDPSHist__2->SetBinContent(5,4.402243);
   csDPSHist__2->SetBinContent(6,3.780717);
   csDPSHist__2->SetBinContent(7,3.20618);
   csDPSHist__2->SetBinContent(8,2.593976);
   csDPSHist__2->SetBinContent(9,2.0427);
   csDPSHist__2->SetBinContent(10,1.446385);
   csDPSHist__2->SetBinContent(11,0.5721136);
   csDPSHist__2->SetBinError(1,1.237789);
   csDPSHist__2->SetBinError(2,1.138097);
   csDPSHist__2->SetBinError(3,1.035007);
   csDPSHist__2->SetBinError(4,0.9255836);
   csDPSHist__2->SetBinError(5,0.8134745);
   csDPSHist__2->SetBinError(6,0.698625);
   csDPSHist__2->SetBinError(7,0.5924584);
   csDPSHist__2->SetBinError(8,0.4793314);
   csDPSHist__2->SetBinError(9,0.3774631);
   csDPSHist__2->SetBinError(10,0.2672722);
   csDPSHist__2->SetBinError(11,0.1057188);
   csDPSHist__2->SetEntries(11);
   csDPSHist__2->SetLineColor(2);
   csDPSHist__2->SetLineWidth(2);
   csDPSHist__2->SetMarkerColor(2);
   csDPSHist__2->SetMarkerStyle(21);
   csDPSHist__2->GetXaxis()->SetNdivisions(505);
   csDPSHist__2->GetXaxis()->SetLabelFont(132);
   csDPSHist__2->GetXaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetXaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetXaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetXaxis()->SetTitleOffset(0.95);
   csDPSHist__2->GetXaxis()->SetTitleFont(132);
   csDPSHist__2->GetYaxis()->SetLabelFont(132);
   csDPSHist__2->GetYaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetYaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetYaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetYaxis()->SetTitleOffset(0.8);
   csDPSHist__2->GetYaxis()->SetTitleFont(132);
   csDPSHist__2->GetZaxis()->SetLabelFont(132);
   csDPSHist__2->GetZaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetZaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetZaxis()->SetTitleOffset(1.2);
   csDPSHist__2->GetZaxis()->SetTitleFont(132);
   csDPSHist__2->Draw("E1 same");
   Double_t xAxis3[12] = {0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.5}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",11, xAxis3);
   csSPSHist__3->SetBinContent(1,12.75884);
   csSPSHist__3->SetBinContent(2,8.722919);
   csSPSHist__3->SetBinContent(3,6.967296);
   csSPSHist__3->SetBinContent(4,4.316051);
   csSPSHist__3->SetBinContent(5,2.886209);
   csSPSHist__3->SetBinContent(6,1.738456);
   csSPSHist__3->SetBinContent(7,1.150743);
   csSPSHist__3->SetBinContent(8,0.7497084);
   csSPSHist__3->SetBinContent(9,0.3745582);
   csSPSHist__3->SetBinContent(10,0.2193036);
   csSPSHist__3->SetBinContent(11,-0.07099424);
   csSPSHist__3->SetBinError(1,1.712839);
   csSPSHist__3->SetBinError(2,1.33874);
   csSPSHist__3->SetBinError(3,1.197038);
   csSPSHist__3->SetBinError(4,1.010108);
   csSPSHist__3->SetBinError(5,0.8770208);
   csSPSHist__3->SetBinError(6,0.7420508);
   csSPSHist__3->SetBinError(7,0.6414729);
   csSPSHist__3->SetBinError(8,0.5414108);
   csSPSHist__3->SetBinError(9,0.4540218);
   csSPSHist__3->SetBinError(10,0.3821109);
   csSPSHist__3->SetBinError(11,0.1750896);
   csSPSHist__3->SetEntries(11);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   TLine *line = new TLine(0,0,2.5,0);
   line->SetLineColor(6);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.6,0.63,0.9,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csDPSHist","DPS data","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.39,0.75,0.49,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig3b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3b()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Tue Nov 21 23:43:47 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-0.5429913,-2.025316,3.335518,10.63291);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {0, 0.3141593, 0.6283185, 0.9424778, 1.256637, 1.570796, 1.884956, 2.199115, 2.513274, 2.827433, 3.141593}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",10, xAxis1);
   csHist__1->SetBinContent(1,6.353918);
   csHist__1->SetBinContent(2,5.812772);
   csHist__1->SetBinContent(3,4.771075);
   csHist__1->SetBinContent(4,4.83944);
   csHist__1->SetBinContent(5,4.947381);
   csHist__1->SetBinContent(6,4.635861);
   csHist__1->SetBinContent(7,4.779734);
   csHist__1->SetBinContent(8,4.701699);
   csHist__1->SetBinContent(9,5.121209);
   csHist__1->SetBinContent(10,6.177127);
   csHist__1->SetBinError(1,0.4789951);
   csHist__1->SetBinError(2,0.4628973);
   csHist__1->SetBinError(3,0.3566223);
   csHist__1->SetBinError(4,0.3997816);
   csHist__1->SetBinError(5,0.4532911);
   csHist__1->SetBinError(6,0.3801286);
   csHist__1->SetBinError(7,0.4056861);
   csHist__1->SetBinError(8,0.370117);
   csHist__1->SetBinError(9,0.3659825);
   csHist__1->SetBinError(10,0.4505077);
   csHist__1->SetMinimum(0);
   csHist__1->SetMaximum(10);
   csHist__1->SetEntries(10);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#Delta#it{#phi}");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#Delta#it{#phi} [nb]");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.8);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("E1");
   Double_t xAxis2[11] = {0, 0.3141593, 0.6283185, 0.9424778, 1.256637, 1.570796, 1.884956, 2.199115, 2.513274, 2.827433, 3.141593}; 
   
   TH1F *csDPSHist__2 = new TH1F("csDPSHist__2","csDPSHist",10, xAxis2);
   csDPSHist__2->SetBinContent(1,2.702024);
   csDPSHist__2->SetBinContent(2,2.699543);
   csDPSHist__2->SetBinContent(3,2.693959);
   csDPSHist__2->SetBinContent(4,2.702753);
   csDPSHist__2->SetBinContent(5,2.688646);
   csDPSHist__2->SetBinContent(6,2.709469);
   csDPSHist__2->SetBinContent(7,2.694283);
   csDPSHist__2->SetBinContent(8,2.695955);
   csDPSHist__2->SetBinContent(9,2.688646);
   csDPSHist__2->SetBinContent(10,2.698302);
   csDPSHist__2->SetBinError(1,0.4992973);
   csDPSHist__2->SetBinError(2,0.4988387);
   csDPSHist__2->SetBinError(3,0.4978069);
   csDPSHist__2->SetBinError(4,0.4994318);
   csDPSHist__2->SetBinError(5,0.496825);
   csDPSHist__2->SetBinError(6,0.5006729);
   csDPSHist__2->SetBinError(7,0.4978668);
   csDPSHist__2->SetBinError(8,0.4981758);
   csDPSHist__2->SetBinError(9,0.496825);
   csDPSHist__2->SetBinError(10,0.4986094);
   csDPSHist__2->SetEntries(10);
   csDPSHist__2->SetLineColor(2);
   csDPSHist__2->SetLineWidth(2);
   csDPSHist__2->SetMarkerColor(2);
   csDPSHist__2->SetMarkerStyle(21);
   csDPSHist__2->GetXaxis()->SetNdivisions(505);
   csDPSHist__2->GetXaxis()->SetLabelFont(132);
   csDPSHist__2->GetXaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetXaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetXaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetXaxis()->SetTitleOffset(0.95);
   csDPSHist__2->GetXaxis()->SetTitleFont(132);
   csDPSHist__2->GetYaxis()->SetLabelFont(132);
   csDPSHist__2->GetYaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetYaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetYaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetYaxis()->SetTitleOffset(0.8);
   csDPSHist__2->GetYaxis()->SetTitleFont(132);
   csDPSHist__2->GetZaxis()->SetLabelFont(132);
   csDPSHist__2->GetZaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetZaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetZaxis()->SetTitleOffset(1.2);
   csDPSHist__2->GetZaxis()->SetTitleFont(132);
   csDPSHist__2->Draw("E1 same");
   Double_t xAxis3[11] = {0, 0.3141593, 0.6283185, 0.9424778, 1.256637, 1.570796, 1.884956, 2.199115, 2.513274, 2.827433, 3.141593}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",10, xAxis3);
   csSPSHist__3->SetBinContent(1,3.651893);
   csSPSHist__3->SetBinContent(2,3.113229);
   csSPSHist__3->SetBinContent(3,2.077115);
   csSPSHist__3->SetBinContent(4,2.136687);
   csSPSHist__3->SetBinContent(5,2.258735);
   csSPSHist__3->SetBinContent(6,1.926393);
   csSPSHist__3->SetBinContent(7,2.085451);
   csSPSHist__3->SetBinContent(8,2.005744);
   csSPSHist__3->SetBinContent(9,2.432564);
   csSPSHist__3->SetBinContent(10,3.478825);
   csSPSHist__3->SetBinError(1,0.6240383);
   csSPSHist__3->SetBinError(2,0.6176448);
   csSPSHist__3->SetBinError(3,0.5550941);
   csSPSHist__3->SetBinError(4,0.5841372);
   csSPSHist__3->SetBinError(5,0.6189606);
   csSPSHist__3->SetBinError(6,0.5743085);
   csSPSHist__3->SetBinError(7,0.5877596);
   csSPSHist__3->SetBinError(8,0.5650021);
   csSPSHist__3->SetBinError(9,0.5560138);
   csSPSHist__3->SetBinError(10,0.6040388);
   csSPSHist__3->SetEntries(10);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.63,0.9,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csDPSHist","DPS data","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.39,0.75,0.49,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig3c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3c()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Tue Nov 21 23:45:39 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-0.1728395,-8.582278,1.061728,42.55696);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",10, xAxis1);
   csHist__1->SetBinContent(1,29.98275);
   csHist__1->SetBinContent(2,28.50281);
   csHist__1->SetBinContent(3,27.05857);
   csHist__1->SetBinContent(4,23.2308);
   csHist__1->SetBinContent(5,17.81997);
   csHist__1->SetBinContent(6,15.95268);
   csHist__1->SetBinContent(7,10.05786);
   csHist__1->SetBinContent(8,6.794282);
   csHist__1->SetBinContent(9,3.208392);
   csHist__1->SetBinContent(10,1.144758);
   csHist__1->SetBinError(1,2.045403);
   csHist__1->SetBinError(2,1.903125);
   csHist__1->SetBinError(3,2.023297);
   csHist__1->SetBinError(4,1.678018);
   csHist__1->SetBinError(5,1.514362);
   csHist__1->SetBinError(6,1.262851);
   csHist__1->SetBinError(7,0.8460052);
   csHist__1->SetBinError(8,0.7002168);
   csHist__1->SetBinError(9,0.4333951);
   csHist__1->SetBinError(10,0.1930329);
   csHist__1->SetMinimum(-0.4);
   csHist__1->SetMaximum(40);
   csHist__1->SetEntries(10);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#it{A}_{#it{p}#lower[0.5]{#scale[0.7]{T}}}");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{A}_{#it{p}#lower[0.5]{#scale[0.7]{T}}} [nb]");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.8);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("E1");
   Double_t xAxis2[11] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1F *csDPSHist__2 = new TH1F("csDPSHist__2","csDPSHist",10, xAxis2);
   csDPSHist__2->SetBinContent(1,13.67229);
   csDPSHist__2->SetBinContent(2,13.31062);
   csDPSHist__2->SetBinContent(3,12.56321);
   csDPSHist__2->SetBinContent(4,11.45507);
   csDPSHist__2->SetBinContent(5,10.16939);
   csDPSHist__2->SetBinContent(6,8.543826);
   csDPSHist__2->SetBinContent(7,6.69141);
   csDPSHist__2->SetBinContent(8,4.757643);
   csDPSHist__2->SetBinContent(9,2.730323);
   csDPSHist__2->SetBinContent(10,0.8462136);
   csDPSHist__2->SetBinError(1,2.526453);
   csDPSHist__2->SetBinError(2,2.459621);
   csDPSHist__2->SetBinError(3,2.321511);
   csDPSHist__2->SetBinError(4,2.11674);
   csDPSHist__2->SetBinError(5,1.879165);
   csDPSHist__2->SetBinError(6,1.578782);
   csDPSHist__2->SetBinError(7,1.236481);
   csDPSHist__2->SetBinError(8,0.8791475);
   csDPSHist__2->SetBinError(9,0.5045264);
   csDPSHist__2->SetBinError(10,0.1563687);
   csDPSHist__2->SetEntries(10);
   csDPSHist__2->SetLineColor(2);
   csDPSHist__2->SetLineWidth(2);
   csDPSHist__2->SetMarkerColor(2);
   csDPSHist__2->SetMarkerStyle(21);
   csDPSHist__2->GetXaxis()->SetNdivisions(505);
   csDPSHist__2->GetXaxis()->SetLabelFont(132);
   csDPSHist__2->GetXaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetXaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetXaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetXaxis()->SetTitleOffset(0.95);
   csDPSHist__2->GetXaxis()->SetTitleFont(132);
   csDPSHist__2->GetYaxis()->SetLabelFont(132);
   csDPSHist__2->GetYaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetYaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetYaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetYaxis()->SetTitleOffset(0.8);
   csDPSHist__2->GetYaxis()->SetTitleFont(132);
   csDPSHist__2->GetZaxis()->SetLabelFont(132);
   csDPSHist__2->GetZaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetZaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetZaxis()->SetTitleOffset(1.2);
   csDPSHist__2->GetZaxis()->SetTitleFont(132);
   csDPSHist__2->Draw("E1 same");
   Double_t xAxis3[11] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",10, xAxis3);
   csSPSHist__3->SetBinContent(1,16.31046);
   csSPSHist__3->SetBinContent(2,15.19219);
   csSPSHist__3->SetBinContent(3,14.49536);
   csSPSHist__3->SetBinContent(4,11.77573);
   csSPSHist__3->SetBinContent(5,7.650576);
   csSPSHist__3->SetBinContent(6,7.408853);
   csSPSHist__3->SetBinContent(7,3.366453);
   csSPSHist__3->SetBinContent(8,2.03664);
   csSPSHist__3->SetBinContent(9,0.4780689);
   csSPSHist__3->SetBinContent(10,0.2985443);
   csSPSHist__3->SetBinError(1,2.904164);
   csSPSHist__3->SetBinError(2,2.774533);
   csSPSHist__3->SetBinError(3,2.777546);
   csSPSHist__3->SetBinError(4,2.431466);
   csSPSHist__3->SetBinError(5,2.209492);
   csSPSHist__3->SetBinError(6,1.838023);
   csSPSHist__3->SetBinError(7,1.376412);
   csSPSHist__3->SetBinError(8,1.046447);
   csSPSHist__3->SetBinError(9,0.6299278);
   csSPSHist__3->SetBinError(10,0.2380623);
   csSPSHist__3->SetEntries(10);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   TLine *line = new TLine(0,0,1,0);
   line->SetLineColor(6);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.6,0.63,0.9,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csDPSHist","DPS data","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.39,0.75,0.49,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig3d.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3d()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Tue Nov 21 23:47:22 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-4.148148,-0.8101265,25.48148,4.253165);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 24}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",12, xAxis1);
   csHist__1->SetBinContent(1,1.408335);
   csHist__1->SetBinContent(2,2.522795);
   csHist__1->SetBinContent(3,2.857928);
   csHist__1->SetBinContent(4,2.542318);
   csHist__1->SetBinContent(5,2.01702);
   csHist__1->SetBinContent(6,1.527458);
   csHist__1->SetBinContent(7,1.08485);
   csHist__1->SetBinContent(8,0.7375456);
   csHist__1->SetBinContent(9,0.4235831);
   csHist__1->SetBinContent(10,0.2002718);
   csHist__1->SetBinContent(11,0.09307619);
   csHist__1->SetBinContent(12,0.01664578);
   csHist__1->SetBinError(1,0.1222221);
   csHist__1->SetBinError(2,0.1953898);
   csHist__1->SetBinError(3,0.2273826);
   csHist__1->SetBinError(4,0.1826581);
   csHist__1->SetBinError(5,0.1453363);
   csHist__1->SetBinError(6,0.1165966);
   csHist__1->SetBinError(7,0.08067118);
   csHist__1->SetBinError(8,0.05776426);
   csHist__1->SetBinError(9,0.03308539);
   csHist__1->SetBinError(10,0.01684071);
   csHist__1->SetBinError(11,0.008470295);
   csHist__1->SetBinError(12,0.001323816);
   csHist__1->SetMinimum(0);
   csHist__1->SetMaximum(4);
   csHist__1->SetEntries(12);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [GeV/#it{c}]");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [nb/(GeV/#it{c})]");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.8);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("E1");
   Double_t xAxis2[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 24}; 
   
   TH1F *csDPSHist__2 = new TH1F("csDPSHist__2","csDPSHist",12, xAxis2);
   csDPSHist__2->SetBinContent(1,0.5228204);
   csDPSHist__2->SetBinContent(2,1.326901);
   csDPSHist__2->SetBinContent(3,1.629304);
   csDPSHist__2->SetBinContent(4,1.516338);
   csDPSHist__2->SetBinContent(5,1.189843);
   csDPSHist__2->SetBinContent(6,0.8346212);
   csDPSHist__2->SetBinContent(7,0.5557842);
   csDPSHist__2->SetBinContent(8,0.3477391);
   csDPSHist__2->SetBinContent(9,0.1747593);
   csDPSHist__2->SetBinContent(10,0.0659828);
   csDPSHist__2->SetBinContent(11,0.0242992);
   csDPSHist__2->SetBinContent(12,0.002055792);
   csDPSHist__2->SetBinError(1,0.09661008);
   csDPSHist__2->SetBinError(2,0.2451933);
   csDPSHist__2->SetBinError(3,0.3010732);
   csDPSHist__2->SetBinError(4,0.2801985);
   csDPSHist__2->SetBinError(5,0.2198667);
   csDPSHist__2->SetBinError(6,0.1542266);
   csDPSHist__2->SetBinError(7,0.1027013);
   csDPSHist__2->SetBinError(8,0.06425744);
   csDPSHist__2->SetBinError(9,0.03229314);
   csDPSHist__2->SetBinError(10,0.01219272);
   csDPSHist__2->SetBinError(11,0.00449016);
   csDPSHist__2->SetBinError(12,0.0003798824);
   csDPSHist__2->SetEntries(12);
   csDPSHist__2->SetLineColor(2);
   csDPSHist__2->SetLineWidth(2);
   csDPSHist__2->SetMarkerColor(2);
   csDPSHist__2->SetMarkerStyle(21);
   csDPSHist__2->GetXaxis()->SetNdivisions(505);
   csDPSHist__2->GetXaxis()->SetLabelFont(132);
   csDPSHist__2->GetXaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetXaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetXaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetXaxis()->SetTitleOffset(0.95);
   csDPSHist__2->GetXaxis()->SetTitleFont(132);
   csDPSHist__2->GetYaxis()->SetLabelFont(132);
   csDPSHist__2->GetYaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetYaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetYaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetYaxis()->SetTitleOffset(0.8);
   csDPSHist__2->GetYaxis()->SetTitleFont(132);
   csDPSHist__2->GetZaxis()->SetLabelFont(132);
   csDPSHist__2->GetZaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetZaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetZaxis()->SetTitleOffset(1.2);
   csDPSHist__2->GetZaxis()->SetTitleFont(132);
   csDPSHist__2->Draw("E1 same");
   Double_t xAxis3[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 24}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",12, xAxis3);
   csSPSHist__3->SetBinContent(1,0.8855143);
   csSPSHist__3->SetBinContent(2,1.195894);
   csSPSHist__3->SetBinContent(3,1.228624);
   csSPSHist__3->SetBinContent(4,1.02598);
   csSPSHist__3->SetBinContent(5,0.8271771);
   csSPSHist__3->SetBinContent(6,0.6928372);
   csSPSHist__3->SetBinContent(7,0.529066);
   csSPSHist__3->SetBinContent(8,0.3898066);
   csSPSHist__3->SetBinContent(9,0.2488239);
   csSPSHist__3->SetBinContent(10,0.134289);
   csSPSHist__3->SetBinContent(11,0.06877699);
   csSPSHist__3->SetBinContent(12,0.01458998);
   csSPSHist__3->SetBinError(1,0.1429737);
   csSPSHist__3->SetBinError(2,0.2843998);
   csSPSHist__3->SetBinError(3,0.3436934);
   csSPSHist__3->SetBinError(4,0.3030204);
   csSPSHist__3->SetBinError(5,0.2387039);
   csSPSHist__3->SetBinError(6,0.1753535);
   csSPSHist__3->SetBinError(7,0.1179784);
   csSPSHist__3->SetBinError(8,0.07830424);
   csSPSHist__3->SetBinError(9,0.04186181);
   csSPSHist__3->SetBinError(10,0.01906647);
   csSPSHist__3->SetBinError(11,0.008952217);
   csSPSHist__3->SetBinError(12,0.001311025);
   csSPSHist__3->SetEntries(12);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.63,0.9,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csDPSHist","DPS data","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.39,0.75,0.49,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig3e.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3e()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Tue Nov 21 23:48:41 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(1.567901,-3.443038,4.654321,18.07595);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",10, xAxis1);
   csHist__1->SetBinContent(1,3.284475);
   csHist__1->SetBinContent(2,7.74755);
   csHist__1->SetBinContent(3,8.659868);
   csHist__1->SetBinContent(4,9.879113);
   csHist__1->SetBinContent(5,10.83125);
   csHist__1->SetBinContent(6,9.183146);
   csHist__1->SetBinContent(7,6.659602);
   csHist__1->SetBinContent(8,5.260334);
   csHist__1->SetBinContent(9,3.314698);
   csHist__1->SetBinContent(10,1.059273);
   csHist__1->SetBinError(1,0.7037632);
   csHist__1->SetBinError(2,0.8690157);
   csHist__1->SetBinError(3,0.6267099);
   csHist__1->SetBinError(4,0.6710005);
   csHist__1->SetBinError(5,0.6997736);
   csHist__1->SetBinError(6,0.6191643);
   csHist__1->SetBinError(7,0.5777178);
   csHist__1->SetBinError(8,0.4772045);
   csHist__1->SetBinError(9,0.4002623);
   csHist__1->SetBinError(10,0.194003);
   csHist__1->SetMinimum(0);
   csHist__1->SetMaximum(17);
   csHist__1->SetEntries(10);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#it{y}_{di-#it{J/#kern[-0.2]{#psi}}}");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y}_{di-#it{J/#kern[-0.2]{#psi}}} [nb]");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.8);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("E1");
   Double_t xAxis2[11] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5}; 
   
   TH1F *csDPSHist__2 = new TH1F("csDPSHist__2","csDPSHist",10, xAxis2);
   csDPSHist__2->SetBinContent(1,0.9655614);
   csDPSHist__2->SetBinContent(2,2.856382);
   csDPSHist__2->SetBinContent(3,4.458341);
   csDPSHist__2->SetBinContent(4,5.664666);
   csDPSHist__2->SetBinContent(5,6.240559);
   csDPSHist__2->SetBinContent(6,5.551826);
   csDPSHist__2->SetBinContent(7,4.004575);
   csDPSHist__2->SetBinContent(8,2.510778);
   csDPSHist__2->SetBinContent(9,1.279405);
   csDPSHist__2->SetBinContent(10,0.3639075);
   csDPSHist__2->SetBinError(1,0.1784226);
   csDPSHist__2->SetBinError(2,0.5278204);
   csDPSHist__2->SetBinError(3,0.8238406);
   csDPSHist__2->SetBinError(4,1.046753);
   csDPSHist__2->SetBinError(5,1.15317);
   csDPSHist__2->SetBinError(6,1.025902);
   csDPSHist__2->SetBinError(7,0.7399909);
   csDPSHist__2->SetBinError(8,0.4639576);
   csDPSHist__2->SetBinError(9,0.2364165);
   csDPSHist__2->SetBinError(10,0.06724514);
   csDPSHist__2->SetEntries(10);
   csDPSHist__2->SetLineColor(2);
   csDPSHist__2->SetLineWidth(2);
   csDPSHist__2->SetMarkerColor(2);
   csDPSHist__2->SetMarkerStyle(21);
   csDPSHist__2->GetXaxis()->SetNdivisions(505);
   csDPSHist__2->GetXaxis()->SetLabelFont(132);
   csDPSHist__2->GetXaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetXaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetXaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetXaxis()->SetTitleOffset(0.95);
   csDPSHist__2->GetXaxis()->SetTitleFont(132);
   csDPSHist__2->GetYaxis()->SetLabelFont(132);
   csDPSHist__2->GetYaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetYaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetYaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetYaxis()->SetTitleOffset(0.8);
   csDPSHist__2->GetYaxis()->SetTitleFont(132);
   csDPSHist__2->GetZaxis()->SetLabelFont(132);
   csDPSHist__2->GetZaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetZaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetZaxis()->SetTitleOffset(1.2);
   csDPSHist__2->GetZaxis()->SetTitleFont(132);
   csDPSHist__2->Draw("E1 same");
   Double_t xAxis3[11] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",10, xAxis3);
   csSPSHist__3->SetBinContent(1,2.318914);
   csSPSHist__3->SetBinContent(2,4.891168);
   csSPSHist__3->SetBinContent(3,4.201528);
   csSPSHist__3->SetBinContent(4,4.214448);
   csSPSHist__3->SetBinContent(5,4.590692);
   csSPSHist__3->SetBinContent(6,3.63132);
   csSPSHist__3->SetBinContent(7,2.655027);
   csSPSHist__3->SetBinContent(8,2.749556);
   csSPSHist__3->SetBinContent(9,2.035293);
   csSPSHist__3->SetBinContent(10,0.6953661);
   csSPSHist__3->SetBinError(1,0.7145767);
   csSPSHist__3->SetBinError(2,0.9584689);
   csSPSHist__3->SetBinError(3,0.933079);
   csSPSHist__3->SetBinError(4,1.120187);
   csSPSHist__3->SetBinError(5,1.211555);
   csSPSHist__3->SetBinError(6,1.081954);
   csSPSHist__3->SetBinError(7,0.8617499);
   csSPSHist__3->SetBinError(8,0.6117804);
   csSPSHist__3->SetBinError(9,0.4405018);
   csSPSHist__3->SetBinError(10,0.2003842);
   csSPSHist__3->SetEntries(10);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.63,0.9,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csDPSHist","DPS data","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.39,0.75,0.49,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig3f.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3f()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Tue Nov 21 23:50:16 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(2.888889,-1.417721,25.11111,7.443038);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[12] = {6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 18, 24}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",11, xAxis1);
   csHist__1->SetBinContent(1,5.058503);
   csHist__1->SetBinContent(2,4.363959);
   csHist__1->SetBinContent(3,2.851433);
   csHist__1->SetBinContent(4,1.555215);
   csHist__1->SetBinContent(5,1.092227);
   csHist__1->SetBinContent(6,0.5953529);
   csHist__1->SetBinContent(7,0.344453);
   csHist__1->SetBinContent(8,0.2072591);
   csHist__1->SetBinContent(9,0.1084898);
   csHist__1->SetBinContent(10,0.0467795);
   csHist__1->SetBinContent(11,0.008147321);
   csHist__1->SetBinError(1,0.3464401);
   csHist__1->SetBinError(2,0.2770852);
   csHist__1->SetBinError(3,0.1808078);
   csHist__1->SetBinError(4,0.1081322);
   csHist__1->SetBinError(5,0.08765909);
   csHist__1->SetBinError(6,0.05956088);
   csHist__1->SetBinError(7,0.04502604);
   csHist__1->SetBinError(8,0.03300889);
   csHist__1->SetBinError(9,0.01652521);
   csHist__1->SetBinError(10,0.005984918);
   csHist__1->SetBinError(11,0.001655036);
   csHist__1->SetMinimum(0);
   csHist__1->SetMaximum(7);
   csHist__1->SetEntries(11);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#it{m}_{di-#it{J/#kern[-0.2]{#psi}}} [GeV/#it{c}^{2}]");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{m}_{di-#it{J/#kern[-0.2]{#psi}}} [nb/(GeV/#it{c}^{2})]");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.8);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("E1");
   Double_t xAxis2[12] = {6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 18, 24}; 
   
   TH1F *csDPSHist__2 = new TH1F("csDPSHist__2","csDPSHist",11, xAxis2);
   csDPSHist__2->SetBinContent(1,1.911726);
   csDPSHist__2->SetBinContent(2,2.325011);
   csDPSHist__2->SetBinContent(3,1.568817);
   csDPSHist__2->SetBinContent(4,1.020024);
   csDPSHist__2->SetBinContent(5,0.6459476);
   csDPSHist__2->SetBinContent(6,0.4012185);
   csDPSHist__2->SetBinContent(7,0.2432292);
   csDPSHist__2->SetBinContent(8,0.1445495);
   csDPSHist__2->SetBinContent(9,0.0853247);
   csDPSHist__2->SetBinContent(10,0.03310792);
   csDPSHist__2->SetBinContent(11,0.00455195);
   csDPSHist__2->SetBinError(1,0.3532609);
   csDPSHist__2->SetBinError(2,0.4296304);
   csDPSHist__2->SetBinError(3,0.289896);
   csDPSHist__2->SetBinError(4,0.1884865);
   csDPSHist__2->SetBinError(5,0.1193623);
   csDPSHist__2->SetBinError(6,0.0741397);
   csDPSHist__2->SetBinError(7,0.04494544);
   csDPSHist__2->SetBinError(8,0.02671077);
   csDPSHist__2->SetBinError(9,0.01576684);
   csDPSHist__2->SetBinError(10,0.006117892);
   csDPSHist__2->SetBinError(11,0.0008411383);
   csDPSHist__2->SetEntries(11);
   csDPSHist__2->SetLineColor(2);
   csDPSHist__2->SetLineWidth(2);
   csDPSHist__2->SetMarkerColor(2);
   csDPSHist__2->SetMarkerStyle(21);
   csDPSHist__2->GetXaxis()->SetNdivisions(505);
   csDPSHist__2->GetXaxis()->SetLabelFont(132);
   csDPSHist__2->GetXaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetXaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetXaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetXaxis()->SetTitleOffset(0.95);
   csDPSHist__2->GetXaxis()->SetTitleFont(132);
   csDPSHist__2->GetYaxis()->SetLabelFont(132);
   csDPSHist__2->GetYaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetYaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetYaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetYaxis()->SetTitleOffset(0.8);
   csDPSHist__2->GetYaxis()->SetTitleFont(132);
   csDPSHist__2->GetZaxis()->SetLabelFont(132);
   csDPSHist__2->GetZaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetZaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetZaxis()->SetTitleOffset(1.2);
   csDPSHist__2->GetZaxis()->SetTitleFont(132);
   csDPSHist__2->Draw("E1 same");
   Double_t xAxis3[12] = {6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 18, 24}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",11, xAxis3);
   csSPSHist__3->SetBinContent(1,3.146777);
   csSPSHist__3->SetBinContent(2,2.038948);
   csSPSHist__3->SetBinContent(3,1.282615);
   csSPSHist__3->SetBinContent(4,0.535191);
   csSPSHist__3->SetBinContent(5,0.4462799);
   csSPSHist__3->SetBinContent(6,0.1941345);
   csSPSHist__3->SetBinContent(7,0.1012238);
   csSPSHist__3->SetBinContent(8,0.0627096);
   csSPSHist__3->SetBinContent(9,0.02316506);
   csSPSHist__3->SetBinContent(10,0.01367158);
   csSPSHist__3->SetBinContent(11,0.003595371);
   csSPSHist__3->SetBinError(1,0.4410308);
   csSPSHist__3->SetBinError(2,0.4567031);
   csSPSHist__3->SetBinError(3,0.3057133);
   csSPSHist__3->SetBinError(4,0.1974019);
   csSPSHist__3->SetBinError(5,0.1351346);
   csSPSHist__3->SetBinError(6,0.08832672);
   csSPSHist__3->SetBinError(7,0.06009666);
   csSPSHist__3->SetBinError(8,0.04058577);
   csSPSHist__3->SetBinError(9,0.02176055);
   csSPSHist__3->SetBinError(10,0.008074103);
   csSPSHist__3->SetBinError(11,0.001803812);
   csSPSHist__3->SetEntries(11);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.63,0.9,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csDPSHist","DPS data","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.39,0.75,0.49,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig3g.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3g()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Tue Nov 21 23:52:26 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-2.419753,-1.21519,14.8642,6.379747);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",12, xAxis1);
   csHist__1->SetBinContent(1,2.209427);
   csHist__1->SetBinContent(2,4.255268);
   csHist__1->SetBinContent(3,3.797863);
   csHist__1->SetBinContent(4,2.463907);
   csHist__1->SetBinContent(5,1.536418);
   csHist__1->SetBinContent(6,0.8775339);
   csHist__1->SetBinContent(7,0.4894062);
   csHist__1->SetBinContent(8,0.2931636);
   csHist__1->SetBinContent(9,0.1773885);
   csHist__1->SetBinContent(10,0.08626769);
   csHist__1->SetBinContent(11,0.04820492);
   csHist__1->SetBinContent(12,0.01636711);
   csHist__1->SetBinError(1,0.1612254);
   csHist__1->SetBinError(2,0.2835126);
   csHist__1->SetBinError(3,0.2267178);
   csHist__1->SetBinError(4,0.1488168);
   csHist__1->SetBinError(5,0.09540906);
   csHist__1->SetBinError(6,0.05527878);
   csHist__1->SetBinError(7,0.0334703);
   csHist__1->SetBinError(8,0.0211918);
   csHist__1->SetBinError(9,0.01476017);
   csHist__1->SetBinError(10,0.008746364);
   csHist__1->SetBinError(11,0.004439475);
   csHist__1->SetBinError(12,0.002370687);
   csHist__1->SetMinimum(0);
   csHist__1->SetMaximum(6);
   csHist__1->SetEntries(12);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#it{p}_{T}^{#it{J/#kern[-0.2]{#psi}}} [GeV/#it{c}]");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}^{#it{J/#kern[-0.2]{#psi}}} [nb/(GeV/#it{c})]");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.8);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("E1");
   Double_t xAxis2[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14}; 
   
   TH1F *csDPSHist__2 = new TH1F("csDPSHist__2","csDPSHist",12, xAxis2);
   csDPSHist__2->SetBinContent(1,1.242975);
   csDPSHist__2->SetBinContent(2,2.347866);
   csDPSHist__2->SetBinContent(3,1.990602);
   csDPSHist__2->SetBinContent(4,1.290717);
   csDPSHist__2->SetBinContent(5,0.7329078);
   csDPSHist__2->SetBinContent(6,0.3939478);
   csDPSHist__2->SetBinContent(7,0.2090705);
   csDPSHist__2->SetBinContent(8,0.114721);
   csDPSHist__2->SetBinContent(9,0.06348721);
   csDPSHist__2->SetBinContent(10,0.03707375);
   csDPSHist__2->SetBinContent(11,0.01850298);
   csDPSHist__2->SetBinContent(12,0.006813096);
   csDPSHist__2->SetBinError(1,0.2296848);
   csDPSHist__2->SetBinError(2,0.4338536);
   csDPSHist__2->SetBinError(3,0.3678361);
   csDPSHist__2->SetBinError(4,0.238507);
   csDPSHist__2->SetBinError(5,0.1354314);
   csDPSHist__2->SetBinError(6,0.07279618);
   csDPSHist__2->SetBinError(7,0.03863338);
   csDPSHist__2->SetBinError(8,0.02119888);
   csDPSHist__2->SetBinError(9,0.01173157);
   csDPSHist__2->SetBinError(10,0.006850723);
   csDPSHist__2->SetBinError(11,0.003419098);
   csDPSHist__2->SetBinError(12,0.001258967);
   csDPSHist__2->SetEntries(12);
   csDPSHist__2->SetLineColor(2);
   csDPSHist__2->SetLineWidth(2);
   csDPSHist__2->SetMarkerColor(2);
   csDPSHist__2->SetMarkerStyle(21);
   csDPSHist__2->GetXaxis()->SetNdivisions(505);
   csDPSHist__2->GetXaxis()->SetLabelFont(132);
   csDPSHist__2->GetXaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetXaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetXaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetXaxis()->SetTitleOffset(0.95);
   csDPSHist__2->GetXaxis()->SetTitleFont(132);
   csDPSHist__2->GetYaxis()->SetLabelFont(132);
   csDPSHist__2->GetYaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetYaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetYaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetYaxis()->SetTitleOffset(0.8);
   csDPSHist__2->GetYaxis()->SetTitleFont(132);
   csDPSHist__2->GetZaxis()->SetLabelFont(132);
   csDPSHist__2->GetZaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetZaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetZaxis()->SetTitleOffset(1.2);
   csDPSHist__2->GetZaxis()->SetTitleFont(132);
   csDPSHist__2->Draw("E1 same");
   Double_t xAxis3[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",12, xAxis3);
   csSPSHist__3->SetBinContent(1,0.9664526);
   csSPSHist__3->SetBinContent(2,1.907402);
   csSPSHist__3->SetBinContent(3,1.807261);
   csSPSHist__3->SetBinContent(4,1.17319);
   csSPSHist__3->SetBinContent(5,0.8035104);
   csSPSHist__3->SetBinContent(6,0.4835861);
   csSPSHist__3->SetBinContent(7,0.2803357);
   csSPSHist__3->SetBinContent(8,0.1784426);
   csSPSHist__3->SetBinContent(9,0.1139013);
   csSPSHist__3->SetBinContent(10,0.04919395);
   csSPSHist__3->SetBinContent(11,0.02970195);
   csSPSHist__3->SetBinContent(12,0.009554015);
   csSPSHist__3->SetBinError(1,0.253895);
   csSPSHist__3->SetBinError(2,0.4654419);
   csSPSHist__3->SetBinError(3,0.3838972);
   csSPSHist__3->SetBinError(4,0.2499771);
   csSPSHist__3->SetBinError(5,0.1469245);
   csSPSHist__3->SetBinError(6,0.08097334);
   csSPSHist__3->SetBinError(7,0.04561281);
   csSPSHist__3->SetBinError(8,0.02689853);
   csSPSHist__3->SetBinError(9,0.01723101);
   csSPSHist__3->SetBinError(10,0.01033411);
   csSPSHist__3->SetBinError(11,0.005172942);
   csSPSHist__3->SetBinError(12,0.002573922);
   csSPSHist__3->SetEntries(12);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.63,0.9,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csDPSHist","DPS data","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.39,0.75,0.49,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig3h.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3h()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Tue Nov 21 23:54:13 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(1.567901,-2.632911,4.654321,13.82278);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",10, xAxis1);
   csHist__1->SetBinContent(1,8.930467);
   csHist__1->SetBinContent(2,7.694312);
   csHist__1->SetBinContent(3,8.007765);
   csHist__1->SetBinContent(4,7.200245);
   csHist__1->SetBinContent(5,7.050256);
   csHist__1->SetBinContent(6,6.608609);
   csHist__1->SetBinContent(7,6.278457);
   csHist__1->SetBinContent(8,5.680357);
   csHist__1->SetBinContent(9,4.647482);
   csHist__1->SetBinContent(10,3.777846);
   csHist__1->SetBinError(1,0.8581702);
   csHist__1->SetBinError(2,0.6291354);
   csHist__1->SetBinError(3,0.4874404);
   csHist__1->SetBinError(4,0.4352054);
   csHist__1->SetBinError(5,0.4107471);
   csHist__1->SetBinError(6,0.3951306);
   csHist__1->SetBinError(7,0.4747099);
   csHist__1->SetBinError(8,0.4380206);
   csHist__1->SetBinError(9,0.4271965);
   csHist__1->SetBinError(10,0.376476);
   csHist__1->SetMinimum(0);
   csHist__1->SetMaximum(13);
   csHist__1->SetEntries(10);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#it{y}_{#it{J/#kern[-0.2]{#psi}}}");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y}_{#it{J/#kern[-0.2]{#psi}}} [nb]");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.8);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("E1");
   Double_t xAxis2[11] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5}; 
   
   TH1F *csDPSHist__2 = new TH1F("csDPSHist__2","csDPSHist",10, xAxis2);
   csDPSHist__2->SetBinContent(1,4.007659);
   csDPSHist__2->SetBinContent(2,3.972238);
   csDPSHist__2->SetBinContent(3,3.914852);
   csDPSHist__2->SetBinContent(4,3.78381);
   csDPSHist__2->SetBinContent(5,3.613924);
   csDPSHist__2->SetBinContent(6,3.413903);
   csDPSHist__2->SetBinContent(7,3.203036);
   csDPSHist__2->SetBinContent(8,2.920683);
   csDPSHist__2->SetBinContent(9,2.681411);
   csDPSHist__2->SetBinContent(10,2.384482);
   csDPSHist__2->SetBinError(1,0.7405609);
   csDPSHist__2->SetBinError(2,0.7340155);
   csDPSHist__2->SetBinError(3,0.7234113);
   csDPSHist__2->SetBinError(4,0.6991966);
   csDPSHist__2->SetBinError(5,0.6678038);
   csDPSHist__2->SetBinError(6,0.6308428);
   csDPSHist__2->SetBinError(7,0.5918775);
   csDPSHist__2->SetBinError(8,0.5397023);
   csDPSHist__2->SetBinError(9,0.4954882);
   csDPSHist__2->SetBinError(10,0.4406197);
   csDPSHist__2->SetEntries(10);
   csDPSHist__2->SetLineColor(2);
   csDPSHist__2->SetLineWidth(2);
   csDPSHist__2->SetMarkerColor(2);
   csDPSHist__2->SetMarkerStyle(21);
   csDPSHist__2->GetXaxis()->SetNdivisions(505);
   csDPSHist__2->GetXaxis()->SetLabelFont(132);
   csDPSHist__2->GetXaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetXaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetXaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetXaxis()->SetTitleOffset(0.95);
   csDPSHist__2->GetXaxis()->SetTitleFont(132);
   csDPSHist__2->GetYaxis()->SetLabelFont(132);
   csDPSHist__2->GetYaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetYaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetYaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetYaxis()->SetTitleOffset(0.8);
   csDPSHist__2->GetYaxis()->SetTitleFont(132);
   csDPSHist__2->GetZaxis()->SetLabelFont(132);
   csDPSHist__2->GetZaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetZaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetZaxis()->SetTitleOffset(1.2);
   csDPSHist__2->GetZaxis()->SetTitleFont(132);
   csDPSHist__2->Draw("E1 same");
   Double_t xAxis3[11] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",10, xAxis3);
   csSPSHist__3->SetBinContent(1,4.922807);
   csSPSHist__3->SetBinContent(2,3.722074);
   csSPSHist__3->SetBinContent(3,4.092913);
   csSPSHist__3->SetBinContent(4,3.416435);
   csSPSHist__3->SetBinContent(5,3.436332);
   csSPSHist__3->SetBinContent(6,3.194705);
   csSPSHist__3->SetBinContent(7,3.075421);
   csSPSHist__3->SetBinContent(8,2.759675);
   csSPSHist__3->SetBinContent(9,1.966071);
   csSPSHist__3->SetBinContent(10,1.393364);
   csSPSHist__3->SetBinError(1,1.048192);
   csSPSHist__3->SetBinError(2,0.8806804);
   csSPSHist__3->SetBinError(3,0.7732034);
   csSPSHist__3->SetBinError(4,0.7324987);
   csSPSHist__3->SetBinError(5,0.6943579);
   csSPSHist__3->SetBinError(6,0.6608538);
   csSPSHist__3->SetBinError(7,0.6863349);
   csSPSHist__3->SetBinError(8,0.6299498);
   csSPSHist__3->SetBinError(9,0.6026434);
   csSPSHist__3->SetBinError(10,0.5376051);
   csSPSHist__3->SetEntries(10);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.63,0.9,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csDPSHist","DPS data","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.39,0.75,0.49,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig4.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig4()
{
//=========Macro generated from canvas: c4/c4
//=========  (Wed Nov 22 00:00:12 2023) by ROOT version 6.26/06
   TCanvas *c4 = new TCanvas("c4", "c4",1,1,500,876);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c4->SetHighLightColor(2);
   c4->Range(-14.45783,-5.472603,106.0241,26.71918);
   c4->SetFillColor(0);
   c4->SetBorderMode(0);
   c4->SetBorderSize(2);
   c4->SetTickx(1);
   c4->SetTicky(1);
   c4->SetLeftMargin(0.12);
   c4->SetRightMargin(0.05);
   c4->SetBottomMargin(0.17);
   c4->SetFrameLineWidth(2);
   c4->SetFrameBorderMode(0);
   c4->SetFrameLineWidth(2);
   c4->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3007[2] = {
   14.5,
   12.1};
   Double_t Graph_fy3007[2] = {
   1,
   2};
   Double_t Graph_felx3007[2] = {
   2.9,
   5.4};
   Double_t Graph_fely3007[2] = {
   0,
   0};
   Double_t Graph_fehx3007[2] = {
   2.4,
   10.7};
   Double_t Graph_fehy3007[2] = {
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(2,Graph_fx3007,Graph_fy3007,Graph_felx3007,Graph_fehx3007,Graph_fely3007,Graph_fehy3007);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(4);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,5.09,24.41);
   Graph_Graph3007->SetMinimum(0.9);
   Graph_Graph3007->SetMaximum(2.1);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetLineWidth(2);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3007->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3007->GetYaxis()->SetTitleFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3007);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3008[3] = {
   16.4,
   4.8,
   2.2};
   Double_t Graph_fy3008[3] = {
   4,
   5,
   6};
   Double_t Graph_felx3008[3] = {
   2.3,
   2.5,
   1.14};
   Double_t Graph_fely3008[3] = {
   0,
   0,
   0};
   Double_t Graph_fehx3008[3] = {
   2.3,
   2.5,
   6};
   Double_t Graph_fehy3008[3] = {
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(3,Graph_fx3008,Graph_fy3008,Graph_felx3008,Graph_fehx3008,Graph_fely3008,Graph_fehy3008);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(6);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(6);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,0,20.464);
   Graph_Graph3008->SetMinimum(3.8);
   Graph_Graph3008->SetMaximum(6.2);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetLineWidth(2);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3008->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3008->GetYaxis()->SetTitleFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3008);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3009[6] = {
   20.7,
   15,
   42,
   34.8,
   8.2,
   6.1};
   Double_t Graph_fy3009[6] = {
   8,
   9,
   10,
   11,
   12,
   13};
   Double_t Graph_felx3009[6] = {
   6.6,
   4.2,
   5,
   8.4,
   2,
   1.9};
   Double_t Graph_fely3009[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fehx3009[6] = {
   6.6,
   5.8,
   5,
   2.6,
   2,
   3.3};
   Double_t Graph_fehy3009[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(6,Graph_fx3009,Graph_fy3009,Graph_felx3009,Graph_fehx3009,Graph_fely3009,Graph_fehy3009);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(8);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(8);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0,51.28);
   Graph_Graph3009->SetMinimum(7.5);
   Graph_Graph3009->SetMaximum(13.5);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetLineWidth(2);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3009->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3009->GetYaxis()->SetTitleFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3009);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3010[3] = {
   17.2,
   6.3,
   4.7};
   Double_t Graph_fy3010[3] = {
   15,
   16,
   17};
   Double_t Graph_felx3010[3] = {
   2.25,
   1.9,
   1.5};
   Double_t Graph_fely3010[3] = {
   0,
   0,
   0};
   Double_t Graph_fehx3010[3] = {
   2.25,
   1.9,
   2.4};
   Double_t Graph_fehy3010[3] = {
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(3,Graph_fx3010,Graph_fy3010,Graph_felx3010,Graph_fehx3010,Graph_fely3010,Graph_fehy3010);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,1.575,21.075);
   Graph_Graph3010->SetMinimum(14.8);
   Graph_Graph3010->SetMaximum(17.2);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetLineWidth(2);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3010->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3010->GetYaxis()->SetTitleFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3010);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3011[3] = {
   14,
   26.3,
   13.1};
   Double_t Graph_fy3011[3] = {
   19,
   20,
   21};
   Double_t Graph_felx3011[3] = {
   4.8,
   6.4,
   2.9};
   Double_t Graph_fely3011[3] = {
   0,
   0,
   0};
   Double_t Graph_fehx3011[3] = {
   8.2,
   22.8,
   2.9};
   Double_t Graph_fehy3011[3] = {
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(3,Graph_fx3011,Graph_fy3011,Graph_felx3011,Graph_fehx3011,Graph_fely3011,Graph_fehy3011);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,5.21,53.09);
   Graph_Graph3011->SetMinimum(18.8);
   Graph_Graph3011->SetMaximum(21.2);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetLineWidth(2);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3011->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3011->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3011->GetYaxis()->SetTitleFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3011);
   
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3012[1] = {
   13.1};
   Double_t Graph_fy3012[1] = {
   21};
   Double_t Graph_felx3012[1] = {
   2.9};
   Double_t Graph_fely3012[1] = {
   0};
   Double_t Graph_fehx3012[1] = {
   2.9};
   Double_t Graph_fehy3012[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph_fx3012,Graph_fy3012,Graph_felx3012,Graph_fehx3012,Graph_fely3012,Graph_fehy3012);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(21);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,9.62,16.58);
   Graph_Graph3012->SetMinimum(20.9);
   Graph_Graph3012->SetMaximum(22.1);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetLineWidth(2);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3012->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph3012->GetYaxis()->SetTitleFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3012);
   
   multigraph->Add(grae,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetLimits(0, 100);
   multigraph->GetXaxis()->SetTitle("#sigma_{eff} [mb]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0);
   multigraph->GetYaxis()->SetTitleOffset(0.8);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(23.5);
   TLatex *   tex = new TLatex(60,1,"CDF (#it{#gamma}-3 jets) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,2,"CDF (4 jets) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,4,"D0 (#it{#gamma}-3 jets) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,5,"D0 (#it{J/#kern[-0.3]{#psi}}-#it{J/#kern[-0.3]{#psi}}) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,6,"D0 (#it{J/#kern[-0.3]{#psi}}-#it{#varUpsilon})* ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,8,"CMS (#it{W}^{#pm}-2 jets) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,9,"ATLAS (#it{W}^{#pm}-2 jets) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,10,"LHCb (#it{D}^{0}-#it{D}^{0}) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,11,"LHCb (#it{J/#kern[-0.3]{#psi}}-#it{D}^{0})* ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,12,"CMS (#it{J/#kern[-0.3]{#psi}}-#it{J/#kern[-0.3]{#psi}})* ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,13,"ATLAS (#it{J/#kern[-0.3]{#psi}}-#it{W}^{#pm})*");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,15,"LHCb (#it{#varUpsilon}(1#it{S})-#it{D}^{0}) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,16,"ATLAS (#it{J/#kern[-0.3]{#psi}}-#it{J/#kern[-0.3]{#psi}}) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,17,"ATLAS (#it{J/#kern[-0.3]{#psi}}-#it{Z}^{0})* ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,19,"LHCb (#it{J/#kern[-0.3]{#psi}}-#it{#varUpsilon}(2#it{S})) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,20,"LHCb (#it{J/#kern[-0.3]{#psi}}-#it{#varUpsilon}(1#it{S})) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,21,"LHCb (#it{J/#kern[-0.3]{#psi}}-#it{J/#kern[-0.3]{#psi}}) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(65,3,"#it{p#bar{p}}@1.8 TeV");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(0,3.7,100,3.7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(65,7,"#it{p#bar{p}}@1.96 TeV");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0,7.7,100,7.7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(65,14,"#it{pp}@7 TeV");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0,14.7,100,14.7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(65,18,"#it{pp}@8 TeV");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0,18.7,100,18.7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(65,22,"#it{pp}@13 TeV");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   c4->Modified();
   c4->cd();
   c4->SetSelected(c4);
}


==> figs/Fig5a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig5a()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 00:02:59 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-0.4320988,-3.435624,2.654321,3.655591);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetLogy();
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[12] = {0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.5}; 
   
   TH1F *csSPSHist__1 = new TH1F("csSPSHist__1","csSPSHist",11, xAxis1);
   csSPSHist__1->SetBinContent(1,12.75884);
   csSPSHist__1->SetBinContent(2,8.722919);
   csSPSHist__1->SetBinContent(3,6.967296);
   csSPSHist__1->SetBinContent(4,4.316051);
   csSPSHist__1->SetBinContent(5,2.886209);
   csSPSHist__1->SetBinContent(6,1.738456);
   csSPSHist__1->SetBinContent(7,1.150743);
   csSPSHist__1->SetBinContent(8,0.7497084);
   csSPSHist__1->SetBinContent(9,0.3745582);
   csSPSHist__1->SetBinContent(10,0.2193036);
   csSPSHist__1->SetBinContent(11,-0.07099424);
   csSPSHist__1->SetBinError(1,1.712839);
   csSPSHist__1->SetBinError(2,1.33874);
   csSPSHist__1->SetBinError(3,1.197038);
   csSPSHist__1->SetBinError(4,1.010108);
   csSPSHist__1->SetBinError(5,0.8770208);
   csSPSHist__1->SetBinError(6,0.7420508);
   csSPSHist__1->SetBinError(7,0.6414729);
   csSPSHist__1->SetBinError(8,0.5414108);
   csSPSHist__1->SetBinError(9,0.4540218);
   csSPSHist__1->SetBinError(10,0.3821109);
   csSPSHist__1->SetBinError(11,0.1750896);
   csSPSHist__1->SetMinimum(0.005);
   csSPSHist__1->SetMaximum(2000);
   csSPSHist__1->SetEntries(11);
   csSPSHist__1->SetLineColor(4);
   csSPSHist__1->SetLineWidth(2);
   csSPSHist__1->SetMarkerColor(4);
   csSPSHist__1->SetMarkerStyle(22);
   csSPSHist__1->GetXaxis()->SetTitle("#Delta#it{y}");
   csSPSHist__1->GetXaxis()->SetNdivisions(505);
   csSPSHist__1->GetXaxis()->SetLabelFont(132);
   csSPSHist__1->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__1->GetXaxis()->SetTitleFont(132);
   csSPSHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#Delta#it{y} [nb]");
   csSPSHist__1->GetYaxis()->SetLabelFont(132);
   csSPSHist__1->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__1->GetYaxis()->SetTitleFont(132);
   csSPSHist__1->GetZaxis()->SetLabelFont(132);
   csSPSHist__1->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__1->GetZaxis()->SetTitleFont(132);
   csSPSHist__1->Draw("E1");
   
   Double_t Graph0_fx3001[11] = {
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.25};
   Double_t Graph0_fy3001[11] = {
   33.68501,
   27.75375,
   19.07404,
   12.5484,
   7.283519,
   4.292715,
   2.071104,
   1.199013,
   0.4314573,
   0.1808234,
   0.032897};
   Double_t Graph0_felx3001[11] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.25};
   Double_t Graph0_fely3001[11] = {
   26.45211,
   21.7736,
   14.94674,
   9.839076,
   5.709159,
   3.354742,
   1.618595,
   0.9223953,
   0.3337256,
   0.1387583,
   0.0252425};
   Double_t Graph0_fehx3001[11] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.25};
   Double_t Graph0_fehy3001[11] = {
   112.6203,
   92.52021,
   63.05185,
   41.47179,
   23.97132,
   13.99032,
   6.728949,
   3.684849,
   1.347995,
   0.5508463,
   0.1019469};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(11,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3254);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,2.75);
   Graph_Graph03001->SetMinimum(0.006889051);
   Graph_Graph03001->SetMaximum(160.935);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("2 ");
   Double_t xAxis2[12] = {0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.5}; 
   
   TH1F *csHist__2 = new TH1F("csHist__2","csHist",11, xAxis2);
   csHist__2->SetBinContent(1,19.45732);
   csHist__2->SetBinContent(2,14.88191);
   csHist__2->SetBinContent(3,12.5684);
   csHist__2->SetBinContent(4,9.324989);
   csHist__2->SetBinContent(5,7.288452);
   csHist__2->SetBinContent(6,5.519174);
   csHist__2->SetBinContent(7,4.356923);
   csHist__2->SetBinContent(8,3.343684);
   csHist__2->SetBinContent(9,2.417258);
   csHist__2->SetBinContent(10,1.665688);
   csHist__2->SetBinContent(11,0.5011194);
   csHist__2->SetBinError(1,1.442116);
   csHist__2->SetBinError(2,0.9867941);
   csHist__2->SetBinError(3,0.8531497);
   csHist__2->SetBinError(4,0.6376442);
   csHist__2->SetBinError(5,0.5237689);
   csHist__2->SetBinError(6,0.4136541);
   csHist__2->SetBinError(7,0.3648941);
   csHist__2->SetBinError(8,0.3293725);
   csHist__2->SetBinError(9,0.2989037);
   csHist__2->SetBinError(10,0.2951392);
   csHist__2->SetBinError(11,0.1448148);
   csHist__2->SetEntries(11);
   csHist__2->SetLineWidth(2);
   csHist__2->SetMarkerStyle(20);
   csHist__2->GetXaxis()->SetNdivisions(505);
   csHist__2->GetXaxis()->SetLabelFont(132);
   csHist__2->GetXaxis()->SetLabelOffset(0.01);
   csHist__2->GetXaxis()->SetLabelSize(0.06);
   csHist__2->GetXaxis()->SetTitleSize(0.072);
   csHist__2->GetXaxis()->SetTitleOffset(0.95);
   csHist__2->GetXaxis()->SetTitleFont(132);
   csHist__2->GetYaxis()->SetLabelFont(132);
   csHist__2->GetYaxis()->SetLabelOffset(0.01);
   csHist__2->GetYaxis()->SetLabelSize(0.06);
   csHist__2->GetYaxis()->SetTitleSize(0.072);
   csHist__2->GetYaxis()->SetTitleOffset(0.8);
   csHist__2->GetYaxis()->SetTitleFont(132);
   csHist__2->GetZaxis()->SetLabelFont(132);
   csHist__2->GetZaxis()->SetLabelSize(0.06);
   csHist__2->GetZaxis()->SetTitleSize(0.072);
   csHist__2->GetZaxis()->SetTitleOffset(1.2);
   csHist__2->GetZaxis()->SetTitleFont(132);
   csHist__2->Draw("E1 same");
   Double_t xAxis3[12] = {0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.5}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",11, xAxis3);
   csSPSHist__3->SetBinContent(1,12.75884);
   csSPSHist__3->SetBinContent(2,8.722919);
   csSPSHist__3->SetBinContent(3,6.967296);
   csSPSHist__3->SetBinContent(4,4.316051);
   csSPSHist__3->SetBinContent(5,2.886209);
   csSPSHist__3->SetBinContent(6,1.738456);
   csSPSHist__3->SetBinContent(7,1.150743);
   csSPSHist__3->SetBinContent(8,0.7497084);
   csSPSHist__3->SetBinContent(9,0.3745582);
   csSPSHist__3->SetBinContent(10,0.2193036);
   csSPSHist__3->SetBinContent(11,-0.07099424);
   csSPSHist__3->SetBinError(1,1.712839);
   csSPSHist__3->SetBinError(2,1.33874);
   csSPSHist__3->SetBinError(3,1.197038);
   csSPSHist__3->SetBinError(4,1.010108);
   csSPSHist__3->SetBinError(5,0.8770208);
   csSPSHist__3->SetBinError(6,0.7420508);
   csSPSHist__3->SetBinError(7,0.6414729);
   csSPSHist__3->SetBinError(8,0.5414108);
   csSPSHist__3->SetBinError(9,0.4540218);
   csSPSHist__3->SetBinError(10,0.3821109);
   csSPSHist__3->SetBinError(11,0.1750896);
   csSPSHist__3->SetMinimum(0.005);
   csSPSHist__3->SetMaximum(2000);
   csSPSHist__3->SetEntries(11);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetTitle("#Delta#it{y}");
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetTitle("d#it{#sigma}/d#Delta#it{y} [nb]");
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   TLine *line = new TLine(2.25,0.005,2.25,0.11);
   line->SetLineColor(4);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2.243,0.11,2.257,0.11);
   line->SetLineColor(4);
   line->SetLineWidth(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.6,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","NLO* CS","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3254);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.44,0.75,0.54,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig5b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig5b()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 00:05:13 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-0.5429913,-1.025162,3.335518,2.894977);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetLogy();
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {0, 0.3141593, 0.6283185, 0.9424778, 1.256637, 1.570796, 1.884956, 2.199115, 2.513274, 2.827433, 3.141593}; 
   
   TH1F *csSPSHist__1 = new TH1F("csSPSHist__1","csSPSHist",10, xAxis1);
   csSPSHist__1->SetBinContent(1,3.651893);
   csSPSHist__1->SetBinContent(2,3.113229);
   csSPSHist__1->SetBinContent(3,2.077115);
   csSPSHist__1->SetBinContent(4,2.136687);
   csSPSHist__1->SetBinContent(5,2.258735);
   csSPSHist__1->SetBinContent(6,1.926393);
   csSPSHist__1->SetBinContent(7,2.085451);
   csSPSHist__1->SetBinContent(8,2.005744);
   csSPSHist__1->SetBinContent(9,2.432564);
   csSPSHist__1->SetBinContent(10,3.478825);
   csSPSHist__1->SetBinError(1,0.6240383);
   csSPSHist__1->SetBinError(2,0.6176448);
   csSPSHist__1->SetBinError(3,0.5550941);
   csSPSHist__1->SetBinError(4,0.5841372);
   csSPSHist__1->SetBinError(5,0.6189606);
   csSPSHist__1->SetBinError(6,0.5743085);
   csSPSHist__1->SetBinError(7,0.5877596);
   csSPSHist__1->SetBinError(8,0.5650021);
   csSPSHist__1->SetBinError(9,0.5560138);
   csSPSHist__1->SetBinError(10,0.6040388);
   csSPSHist__1->SetMinimum(0.4);
   csSPSHist__1->SetMaximum(500);
   csSPSHist__1->SetEntries(10);
   csSPSHist__1->SetLineColor(4);
   csSPSHist__1->SetLineWidth(2);
   csSPSHist__1->SetMarkerColor(4);
   csSPSHist__1->SetMarkerStyle(22);
   csSPSHist__1->GetXaxis()->SetTitle("#Delta#it{#phi}");
   csSPSHist__1->GetXaxis()->SetNdivisions(505);
   csSPSHist__1->GetXaxis()->SetLabelFont(132);
   csSPSHist__1->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__1->GetXaxis()->SetTitleFont(132);
   csSPSHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#Delta#it{#phi} [nb]");
   csSPSHist__1->GetYaxis()->SetLabelFont(132);
   csSPSHist__1->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__1->GetYaxis()->SetTitleFont(132);
   csSPSHist__1->GetZaxis()->SetLabelFont(132);
   csSPSHist__1->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__1->GetZaxis()->SetTitleFont(132);
   csSPSHist__1->Draw("E1");
   
   Double_t Graph0_fx3001[10] = {
   0.1570796,
   0.4712389,
   0.7853982,
   1.099557,
   1.413717,
   1.727876,
   2.042035,
   2.356194,
   2.670354,
   2.984513};
   Double_t Graph0_fy3001[10] = {
   11.86881,
   8.831381,
   7.155604,
   5.70226,
   4.711242,
   3.796951,
   3.146357,
   2.913484,
   2.594098,
   18.41803};
   Double_t Graph0_felx3001[10] = {
   0.1570796,
   0.1570796,
   0.1570796,
   0.1570796,
   0.1570796,
   0.1570796,
   0.1570796,
   0.1570796,
   0.1570796,
   0.1570796};
   Double_t Graph0_fely3001[10] = {
   9.311309,
   6.964551,
   5.656391,
   4.496712,
   3.713817,
   3.014853,
   2.493224,
   2.312884,
   2.048867,
   14.19798};
   Double_t Graph0_fehx3001[10] = {
   0.1570796,
   0.1570796,
   0.1570796,
   0.1570796,
   0.1570796,
   0.1570796,
   0.1570796,
   0.1570796,
   0.1570796,
   0.1570796};
   Double_t Graph0_fehy3001[10] = {
   39.69446,
   29.78106,
   24.1437,
   18.99258,
   15.64082,
   12.73762,
   10.36733,
   9.612712,
   8.323876,
   60.01668};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3254);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,3.455752);
   Graph_Graph03001->SetMinimum(0.4907081);
   Graph_Graph03001->SetMaximum(86.22366);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("2 ");
   Double_t xAxis2[11] = {0, 0.3141593, 0.6283185, 0.9424778, 1.256637, 1.570796, 1.884956, 2.199115, 2.513274, 2.827433, 3.141593}; 
   
   TH1F *csHist__2 = new TH1F("csHist__2","csHist",10, xAxis2);
   csHist__2->SetBinContent(1,6.353918);
   csHist__2->SetBinContent(2,5.812772);
   csHist__2->SetBinContent(3,4.771075);
   csHist__2->SetBinContent(4,4.83944);
   csHist__2->SetBinContent(5,4.947381);
   csHist__2->SetBinContent(6,4.635861);
   csHist__2->SetBinContent(7,4.779734);
   csHist__2->SetBinContent(8,4.701699);
   csHist__2->SetBinContent(9,5.121209);
   csHist__2->SetBinContent(10,6.177127);
   csHist__2->SetBinError(1,0.4789951);
   csHist__2->SetBinError(2,0.4628973);
   csHist__2->SetBinError(3,0.3566223);
   csHist__2->SetBinError(4,0.3997816);
   csHist__2->SetBinError(5,0.4532911);
   csHist__2->SetBinError(6,0.3801286);
   csHist__2->SetBinError(7,0.4056861);
   csHist__2->SetBinError(8,0.370117);
   csHist__2->SetBinError(9,0.3659825);
   csHist__2->SetBinError(10,0.4505077);
   csHist__2->SetEntries(10);
   csHist__2->SetLineWidth(2);
   csHist__2->SetMarkerStyle(20);
   csHist__2->GetXaxis()->SetNdivisions(505);
   csHist__2->GetXaxis()->SetLabelFont(132);
   csHist__2->GetXaxis()->SetLabelOffset(0.01);
   csHist__2->GetXaxis()->SetLabelSize(0.06);
   csHist__2->GetXaxis()->SetTitleSize(0.072);
   csHist__2->GetXaxis()->SetTitleOffset(0.95);
   csHist__2->GetXaxis()->SetTitleFont(132);
   csHist__2->GetYaxis()->SetLabelFont(132);
   csHist__2->GetYaxis()->SetLabelOffset(0.01);
   csHist__2->GetYaxis()->SetLabelSize(0.06);
   csHist__2->GetYaxis()->SetTitleSize(0.072);
   csHist__2->GetYaxis()->SetTitleOffset(0.8);
   csHist__2->GetYaxis()->SetTitleFont(132);
   csHist__2->GetZaxis()->SetLabelFont(132);
   csHist__2->GetZaxis()->SetLabelSize(0.06);
   csHist__2->GetZaxis()->SetTitleSize(0.072);
   csHist__2->GetZaxis()->SetTitleOffset(1.2);
   csHist__2->GetZaxis()->SetTitleFont(132);
   csHist__2->Draw("E1 same");
   Double_t xAxis3[11] = {0, 0.3141593, 0.6283185, 0.9424778, 1.256637, 1.570796, 1.884956, 2.199115, 2.513274, 2.827433, 3.141593}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",10, xAxis3);
   csSPSHist__3->SetBinContent(1,3.651893);
   csSPSHist__3->SetBinContent(2,3.113229);
   csSPSHist__3->SetBinContent(3,2.077115);
   csSPSHist__3->SetBinContent(4,2.136687);
   csSPSHist__3->SetBinContent(5,2.258735);
   csSPSHist__3->SetBinContent(6,1.926393);
   csSPSHist__3->SetBinContent(7,2.085451);
   csSPSHist__3->SetBinContent(8,2.005744);
   csSPSHist__3->SetBinContent(9,2.432564);
   csSPSHist__3->SetBinContent(10,3.478825);
   csSPSHist__3->SetBinError(1,0.6240383);
   csSPSHist__3->SetBinError(2,0.6176448);
   csSPSHist__3->SetBinError(3,0.5550941);
   csSPSHist__3->SetBinError(4,0.5841372);
   csSPSHist__3->SetBinError(5,0.6189606);
   csSPSHist__3->SetBinError(6,0.5743085);
   csSPSHist__3->SetBinError(7,0.5877596);
   csSPSHist__3->SetBinError(8,0.5650021);
   csSPSHist__3->SetBinError(9,0.5560138);
   csSPSHist__3->SetBinError(10,0.6040388);
   csSPSHist__3->SetMinimum(0.4);
   csSPSHist__3->SetMaximum(500);
   csSPSHist__3->SetEntries(10);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetTitle("#Delta#it{#phi}");
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetTitle("d#it{#sigma}/d#Delta#it{#phi} [nb]");
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","NLO* CS","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3254);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.44,0.75,0.54,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig5c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig5c()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 00:06:51 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-0.1728395,-2.552162,1.061728,4.661724);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetLogy();
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1F *csSPSHist__1 = new TH1F("csSPSHist__1","csSPSHist",10, xAxis1);
   csSPSHist__1->SetBinContent(1,16.31046);
   csSPSHist__1->SetBinContent(2,15.19219);
   csSPSHist__1->SetBinContent(3,14.49536);
   csSPSHist__1->SetBinContent(4,11.77573);
   csSPSHist__1->SetBinContent(5,7.650576);
   csSPSHist__1->SetBinContent(6,7.408853);
   csSPSHist__1->SetBinContent(7,3.366453);
   csSPSHist__1->SetBinContent(8,2.03664);
   csSPSHist__1->SetBinContent(9,0.4780689);
   csSPSHist__1->SetBinContent(10,0.2985443);
   csSPSHist__1->SetBinError(1,2.904164);
   csSPSHist__1->SetBinError(2,2.774533);
   csSPSHist__1->SetBinError(3,2.777546);
   csSPSHist__1->SetBinError(4,2.431466);
   csSPSHist__1->SetBinError(5,2.209492);
   csSPSHist__1->SetBinError(6,1.838023);
   csSPSHist__1->SetBinError(7,1.376412);
   csSPSHist__1->SetBinError(8,1.046447);
   csSPSHist__1->SetBinError(9,0.6299278);
   csSPSHist__1->SetBinError(10,0.2380623);
   csSPSHist__1->SetMinimum(0.04);
   csSPSHist__1->SetMaximum(20000);
   csSPSHist__1->SetEntries(10);
   csSPSHist__1->SetLineColor(4);
   csSPSHist__1->SetLineWidth(2);
   csSPSHist__1->SetMarkerColor(4);
   csSPSHist__1->SetMarkerStyle(22);
   csSPSHist__1->GetXaxis()->SetTitle("#it{A}_{#it{p}#lower[0.5]{#scale[0.7]{T}}}");
   csSPSHist__1->GetXaxis()->SetNdivisions(505);
   csSPSHist__1->GetXaxis()->SetLabelFont(132);
   csSPSHist__1->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__1->GetXaxis()->SetTitleFont(132);
   csSPSHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{A}_{#it{p}#lower[0.5]{#scale[0.7]{T}}} [nb]");
   csSPSHist__1->GetYaxis()->SetLabelFont(132);
   csSPSHist__1->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__1->GetYaxis()->SetTitleFont(132);
   csSPSHist__1->GetZaxis()->SetLabelFont(132);
   csSPSHist__1->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__1->GetZaxis()->SetTitleFont(132);
   csSPSHist__1->Draw("E1");
   
   Double_t Graph0_fx3001[10] = {
   0.05,
   0.15,
   0.25,
   0.35,
   0.45,
   0.55,
   0.65,
   0.75,
   0.85,
   0.95};
   Double_t Graph0_fy3001[10] = {
   39.95735,
   37.21225,
   33.95301,
   30.15298,
   26.12857,
   20.0556,
   13.7279,
   9.6614,
   4.927996,
   1.427077};
   Double_t Graph0_felx3001[10] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t Graph0_fely3001[10] = {
   31.37124,
   29.16354,
   26.6349,
   23.65473,
   20.46192,
   15.74254,
   10.73509,
   7.568848,
   3.85546,
   1.117232};
   Double_t Graph0_fehx3001[10] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t Graph0_fehy3001[10] = {
   133.042,
   123.1898,
   112.534,
   100.102,
   86.62395,
   66.76801,
   45.20728,
   31.99262,
   16.19882,
   4.728995};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3254);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,1.1);
   Graph_Graph03001->SetMinimum(0.278861);
   Graph_Graph03001->SetMaximum(190.2683);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("2 ");
   Double_t xAxis2[11] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1F *csHist__2 = new TH1F("csHist__2","csHist",10, xAxis2);
   csHist__2->SetBinContent(1,29.98275);
   csHist__2->SetBinContent(2,28.50281);
   csHist__2->SetBinContent(3,27.05857);
   csHist__2->SetBinContent(4,23.2308);
   csHist__2->SetBinContent(5,17.81997);
   csHist__2->SetBinContent(6,15.95268);
   csHist__2->SetBinContent(7,10.05786);
   csHist__2->SetBinContent(8,6.794282);
   csHist__2->SetBinContent(9,3.208392);
   csHist__2->SetBinContent(10,1.144758);
   csHist__2->SetBinError(1,2.045403);
   csHist__2->SetBinError(2,1.903125);
   csHist__2->SetBinError(3,2.023297);
   csHist__2->SetBinError(4,1.678018);
   csHist__2->SetBinError(5,1.514362);
   csHist__2->SetBinError(6,1.262851);
   csHist__2->SetBinError(7,0.8460052);
   csHist__2->SetBinError(8,0.7002168);
   csHist__2->SetBinError(9,0.4333951);
   csHist__2->SetBinError(10,0.1930329);
   csHist__2->SetEntries(10);
   csHist__2->SetLineWidth(2);
   csHist__2->SetMarkerStyle(20);
   csHist__2->GetXaxis()->SetNdivisions(505);
   csHist__2->GetXaxis()->SetLabelFont(132);
   csHist__2->GetXaxis()->SetLabelOffset(0.01);
   csHist__2->GetXaxis()->SetLabelSize(0.06);
   csHist__2->GetXaxis()->SetTitleSize(0.072);
   csHist__2->GetXaxis()->SetTitleOffset(0.95);
   csHist__2->GetXaxis()->SetTitleFont(132);
   csHist__2->GetYaxis()->SetLabelFont(132);
   csHist__2->GetYaxis()->SetLabelOffset(0.01);
   csHist__2->GetYaxis()->SetLabelSize(0.06);
   csHist__2->GetYaxis()->SetTitleSize(0.072);
   csHist__2->GetYaxis()->SetTitleOffset(0.8);
   csHist__2->GetYaxis()->SetTitleFont(132);
   csHist__2->GetZaxis()->SetLabelFont(132);
   csHist__2->GetZaxis()->SetLabelSize(0.06);
   csHist__2->GetZaxis()->SetTitleSize(0.072);
   csHist__2->GetZaxis()->SetTitleOffset(1.2);
   csHist__2->GetZaxis()->SetTitleFont(132);
   csHist__2->Draw("E1 same");
   Double_t xAxis3[11] = {0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",10, xAxis3);
   csSPSHist__3->SetBinContent(1,16.31046);
   csSPSHist__3->SetBinContent(2,15.19219);
   csSPSHist__3->SetBinContent(3,14.49536);
   csSPSHist__3->SetBinContent(4,11.77573);
   csSPSHist__3->SetBinContent(5,7.650576);
   csSPSHist__3->SetBinContent(6,7.408853);
   csSPSHist__3->SetBinContent(7,3.366453);
   csSPSHist__3->SetBinContent(8,2.03664);
   csSPSHist__3->SetBinContent(9,0.4780689);
   csSPSHist__3->SetBinContent(10,0.2985443);
   csSPSHist__3->SetBinError(1,2.904164);
   csSPSHist__3->SetBinError(2,2.774533);
   csSPSHist__3->SetBinError(3,2.777546);
   csSPSHist__3->SetBinError(4,2.431466);
   csSPSHist__3->SetBinError(5,2.209492);
   csSPSHist__3->SetBinError(6,1.838023);
   csSPSHist__3->SetBinError(7,1.376412);
   csSPSHist__3->SetBinError(8,1.046447);
   csSPSHist__3->SetBinError(9,0.6299278);
   csSPSHist__3->SetBinError(10,0.2380623);
   csSPSHist__3->SetMinimum(0.04);
   csSPSHist__3->SetMaximum(20000);
   csSPSHist__3->SetEntries(10);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetTitle("#it{A}_{#it{p}#lower[0.5]{#scale[0.7]{T}}}");
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetTitle("d#it{#sigma}/d#it{A}_{#it{p}#lower[0.5]{#scale[0.7]{T}}} [nb]");
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","NLO* CS","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3254);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.44,0.75,0.54,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig5d.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig5d()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 00:08:16 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-4.148148,-3.233093,25.48148,2.5923);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetLogy();
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 24}; 
   
   TH1F *csSPSHist__1 = new TH1F("csSPSHist__1","csSPSHist",12, xAxis1);
   csSPSHist__1->SetBinContent(1,0.8855143);
   csSPSHist__1->SetBinContent(2,1.195894);
   csSPSHist__1->SetBinContent(3,1.228624);
   csSPSHist__1->SetBinContent(4,1.02598);
   csSPSHist__1->SetBinContent(5,0.8271771);
   csSPSHist__1->SetBinContent(6,0.6928372);
   csSPSHist__1->SetBinContent(7,0.529066);
   csSPSHist__1->SetBinContent(8,0.3898066);
   csSPSHist__1->SetBinContent(9,0.2488239);
   csSPSHist__1->SetBinContent(10,0.134289);
   csSPSHist__1->SetBinContent(11,0.06877699);
   csSPSHist__1->SetBinContent(12,0.01458998);
   csSPSHist__1->SetBinError(1,0.1429737);
   csSPSHist__1->SetBinError(2,0.2843998);
   csSPSHist__1->SetBinError(3,0.3436934);
   csSPSHist__1->SetBinError(4,0.3030204);
   csSPSHist__1->SetBinError(5,0.2387039);
   csSPSHist__1->SetBinError(6,0.1753535);
   csSPSHist__1->SetBinError(7,0.1179784);
   csSPSHist__1->SetBinError(8,0.07830424);
   csSPSHist__1->SetBinError(9,0.04186181);
   csSPSHist__1->SetBinError(10,0.01906647);
   csSPSHist__1->SetBinError(11,0.008952217);
   csSPSHist__1->SetBinError(12,0.001311025);
   csSPSHist__1->SetMinimum(0.005);
   csSPSHist__1->SetMaximum(200);
   csSPSHist__1->SetEntries(12);
   csSPSHist__1->SetLineColor(4);
   csSPSHist__1->SetLineWidth(2);
   csSPSHist__1->SetMarkerColor(4);
   csSPSHist__1->SetMarkerStyle(22);
   csSPSHist__1->GetXaxis()->SetTitle("#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [GeV/#it{c}]");
   csSPSHist__1->GetXaxis()->SetNdivisions(505);
   csSPSHist__1->GetXaxis()->SetLabelFont(132);
   csSPSHist__1->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__1->GetXaxis()->SetTitleFont(132);
   csSPSHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [nb/(GeV/#it{c})]");
   csSPSHist__1->GetYaxis()->SetLabelFont(132);
   csSPSHist__1->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__1->GetYaxis()->SetTitleFont(132);
   csSPSHist__1->GetZaxis()->SetLabelFont(132);
   csSPSHist__1->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__1->GetZaxis()->SetTitleFont(132);
   csSPSHist__1->Draw("E1");
   
   Double_t Graph0_fx3001[12] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   9,
   11,
   13,
   19};
   Double_t Graph0_fy3001[12] = {
   0.5567148,
   1.565286,
   2.833929,
   3.412693,
   3.348819,
   2.807596,
   2.122945,
   1.674033,
   0.9874827,
   0.4246868,
   0.1703585,
   0.02322121};
   Double_t Graph0_felx3001[12] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   1,
   1,
   1,
   5};
   Double_t Graph0_fely3001[12] = {
   0.4513159,
   1.263135,
   2.272124,
   2.702277,
   2.639229,
   2.203107,
   1.655847,
   1.295033,
   0.7521576,
   0.3175668,
   0.1243608,
   0.01603201};
   Double_t Graph0_fehx3001[12] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   1,
   1,
   1,
   5};
   Double_t Graph0_fehy3001[12] = {
   1.976903,
   5.510404,
   9.912435,
   11.61058,
   11.27549,
   9.342371,
   6.950661,
   5.369275,
   3.054096,
   1.248013,
   0.4704263,
   0.05457518};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3254);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,26.4);
   Graph_Graph03001->SetMinimum(0.006470279);
   Graph_Graph03001->SetMaximum(16.52488);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("2 ");
   Double_t xAxis2[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 24}; 
   
   TH1F *csHist__2 = new TH1F("csHist__2","csHist",12, xAxis2);
   csHist__2->SetBinContent(1,1.408335);
   csHist__2->SetBinContent(2,2.522795);
   csHist__2->SetBinContent(3,2.857928);
   csHist__2->SetBinContent(4,2.542318);
   csHist__2->SetBinContent(5,2.01702);
   csHist__2->SetBinContent(6,1.527458);
   csHist__2->SetBinContent(7,1.08485);
   csHist__2->SetBinContent(8,0.7375456);
   csHist__2->SetBinContent(9,0.4235831);
   csHist__2->SetBinContent(10,0.2002718);
   csHist__2->SetBinContent(11,0.09307619);
   csHist__2->SetBinContent(12,0.01664578);
   csHist__2->SetBinError(1,0.1222221);
   csHist__2->SetBinError(2,0.1953898);
   csHist__2->SetBinError(3,0.2273826);
   csHist__2->SetBinError(4,0.1826581);
   csHist__2->SetBinError(5,0.1453363);
   csHist__2->SetBinError(6,0.1165966);
   csHist__2->SetBinError(7,0.08067118);
   csHist__2->SetBinError(8,0.05776426);
   csHist__2->SetBinError(9,0.03308539);
   csHist__2->SetBinError(10,0.01684071);
   csHist__2->SetBinError(11,0.008470295);
   csHist__2->SetBinError(12,0.001323816);
   csHist__2->SetEntries(12);
   csHist__2->SetLineWidth(2);
   csHist__2->SetMarkerStyle(20);
   csHist__2->GetXaxis()->SetNdivisions(505);
   csHist__2->GetXaxis()->SetLabelFont(132);
   csHist__2->GetXaxis()->SetLabelOffset(0.01);
   csHist__2->GetXaxis()->SetLabelSize(0.06);
   csHist__2->GetXaxis()->SetTitleSize(0.072);
   csHist__2->GetXaxis()->SetTitleOffset(0.95);
   csHist__2->GetXaxis()->SetTitleFont(132);
   csHist__2->GetYaxis()->SetLabelFont(132);
   csHist__2->GetYaxis()->SetLabelOffset(0.01);
   csHist__2->GetYaxis()->SetLabelSize(0.06);
   csHist__2->GetYaxis()->SetTitleSize(0.072);
   csHist__2->GetYaxis()->SetTitleOffset(0.8);
   csHist__2->GetYaxis()->SetTitleFont(132);
   csHist__2->GetZaxis()->SetLabelFont(132);
   csHist__2->GetZaxis()->SetLabelSize(0.06);
   csHist__2->GetZaxis()->SetTitleSize(0.072);
   csHist__2->GetZaxis()->SetTitleOffset(1.2);
   csHist__2->GetZaxis()->SetTitleFont(132);
   csHist__2->Draw("E1 same");
   Double_t xAxis3[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 24}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",12, xAxis3);
   csSPSHist__3->SetBinContent(1,0.8855143);
   csSPSHist__3->SetBinContent(2,1.195894);
   csSPSHist__3->SetBinContent(3,1.228624);
   csSPSHist__3->SetBinContent(4,1.02598);
   csSPSHist__3->SetBinContent(5,0.8271771);
   csSPSHist__3->SetBinContent(6,0.6928372);
   csSPSHist__3->SetBinContent(7,0.529066);
   csSPSHist__3->SetBinContent(8,0.3898066);
   csSPSHist__3->SetBinContent(9,0.2488239);
   csSPSHist__3->SetBinContent(10,0.134289);
   csSPSHist__3->SetBinContent(11,0.06877699);
   csSPSHist__3->SetBinContent(12,0.01458998);
   csSPSHist__3->SetBinError(1,0.1429737);
   csSPSHist__3->SetBinError(2,0.2843998);
   csSPSHist__3->SetBinError(3,0.3436934);
   csSPSHist__3->SetBinError(4,0.3030204);
   csSPSHist__3->SetBinError(5,0.2387039);
   csSPSHist__3->SetBinError(6,0.1753535);
   csSPSHist__3->SetBinError(7,0.1179784);
   csSPSHist__3->SetBinError(8,0.07830424);
   csSPSHist__3->SetBinError(9,0.04186181);
   csSPSHist__3->SetBinError(10,0.01906647);
   csSPSHist__3->SetBinError(11,0.008952217);
   csSPSHist__3->SetBinError(12,0.001311025);
   csSPSHist__3->SetMinimum(0.005);
   csSPSHist__3->SetMaximum(200);
   csSPSHist__3->SetEntries(12);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetTitle("#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [GeV/#it{c}]");
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [nb/(GeV/#it{c})]");
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","NLO* CS","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3254);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.44,0.75,0.54,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig5e.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig5e()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 00:09:34 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(1.567901,-1.08613,4.654321,3.215059);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetLogy();
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5}; 
   
   TH1F *csSPSHist__1 = new TH1F("csSPSHist__1","csSPSHist",10, xAxis1);
   csSPSHist__1->SetBinContent(1,2.318914);
   csSPSHist__1->SetBinContent(2,4.891168);
   csSPSHist__1->SetBinContent(3,4.201528);
   csSPSHist__1->SetBinContent(4,4.214448);
   csSPSHist__1->SetBinContent(5,4.590692);
   csSPSHist__1->SetBinContent(6,3.63132);
   csSPSHist__1->SetBinContent(7,2.655027);
   csSPSHist__1->SetBinContent(8,2.749556);
   csSPSHist__1->SetBinContent(9,2.035293);
   csSPSHist__1->SetBinContent(10,0.6953661);
   csSPSHist__1->SetBinError(1,0.7145767);
   csSPSHist__1->SetBinError(2,0.9584689);
   csSPSHist__1->SetBinError(3,0.933079);
   csSPSHist__1->SetBinError(4,1.120187);
   csSPSHist__1->SetBinError(5,1.211555);
   csSPSHist__1->SetBinError(6,1.081954);
   csSPSHist__1->SetBinError(7,0.8617499);
   csSPSHist__1->SetBinError(8,0.6117804);
   csSPSHist__1->SetBinError(9,0.4405018);
   csSPSHist__1->SetBinError(10,0.2003842);
   csSPSHist__1->SetMinimum(0.4);
   csSPSHist__1->SetMaximum(1000);
   csSPSHist__1->SetEntries(10);
   csSPSHist__1->SetLineColor(4);
   csSPSHist__1->SetLineWidth(2);
   csSPSHist__1->SetMarkerColor(4);
   csSPSHist__1->SetMarkerStyle(22);
   csSPSHist__1->GetXaxis()->SetTitle("#it{y}_{di-#it{J/#kern[-0.2]{#psi}}}");
   csSPSHist__1->GetXaxis()->SetNdivisions(505);
   csSPSHist__1->GetXaxis()->SetLabelFont(132);
   csSPSHist__1->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__1->GetXaxis()->SetTitleFont(132);
   csSPSHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y}_{di-#it{J/#kern[-0.2]{#psi}}} [nb]");
   csSPSHist__1->GetYaxis()->SetLabelFont(132);
   csSPSHist__1->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetYaxis()->SetTitleOffset(0.9);
   csSPSHist__1->GetYaxis()->SetTitleFont(132);
   csSPSHist__1->GetZaxis()->SetLabelFont(132);
   csSPSHist__1->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__1->GetZaxis()->SetTitleFont(132);
   csSPSHist__1->Draw("E1");
   
   Double_t Graph0_fx3001[10] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   3.875,
   4.125,
   4.375};
   Double_t Graph0_fy3001[10] = {
   4.362601,
   10.11869,
   12.10301,
   12.3199,
   11.16873,
   10.92554,
   9.544014,
   8.072571,
   5.778804,
   2.487794};
   Double_t Graph0_felx3001[10] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t Graph0_fely3001[10] = {
   3.488824,
   8.04718,
   9.606304,
   9.715639,
   8.749746,
   8.532427,
   7.410205,
   6.228092,
   4.434137,
   1.919802};
   Double_t Graph0_fehx3001[10] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t Graph0_fehy3001[10] = {
   15.32346,
   34.88808,
   41.52957,
   41.48148,
   36.81215,
   35.71413,
   30.77993,
   25.64923,
   18.0938,
   7.913687};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3254);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,1.75,4.75);
   Graph_Graph03001->SetMinimum(0.5111933);
   Graph_Graph03001->SetMaximum(59.12471);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("2 ");
   Double_t xAxis2[11] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5}; 
   
   TH1F *csHist__2 = new TH1F("csHist__2","csHist",10, xAxis2);
   csHist__2->SetBinContent(1,3.284475);
   csHist__2->SetBinContent(2,7.74755);
   csHist__2->SetBinContent(3,8.659868);
   csHist__2->SetBinContent(4,9.879113);
   csHist__2->SetBinContent(5,10.83125);
   csHist__2->SetBinContent(6,9.183146);
   csHist__2->SetBinContent(7,6.659602);
   csHist__2->SetBinContent(8,5.260334);
   csHist__2->SetBinContent(9,3.314698);
   csHist__2->SetBinContent(10,1.059273);
   csHist__2->SetBinError(1,0.7037632);
   csHist__2->SetBinError(2,0.8690157);
   csHist__2->SetBinError(3,0.6267099);
   csHist__2->SetBinError(4,0.6710005);
   csHist__2->SetBinError(5,0.6997736);
   csHist__2->SetBinError(6,0.6191643);
   csHist__2->SetBinError(7,0.5777178);
   csHist__2->SetBinError(8,0.4772045);
   csHist__2->SetBinError(9,0.4002623);
   csHist__2->SetBinError(10,0.194003);
   csHist__2->SetEntries(10);
   csHist__2->SetLineWidth(2);
   csHist__2->SetMarkerStyle(20);
   csHist__2->GetXaxis()->SetNdivisions(505);
   csHist__2->GetXaxis()->SetLabelFont(132);
   csHist__2->GetXaxis()->SetLabelOffset(0.01);
   csHist__2->GetXaxis()->SetLabelSize(0.06);
   csHist__2->GetXaxis()->SetTitleSize(0.072);
   csHist__2->GetXaxis()->SetTitleOffset(0.95);
   csHist__2->GetXaxis()->SetTitleFont(132);
   csHist__2->GetYaxis()->SetLabelFont(132);
   csHist__2->GetYaxis()->SetLabelOffset(0.01);
   csHist__2->GetYaxis()->SetLabelSize(0.06);
   csHist__2->GetYaxis()->SetTitleSize(0.072);
   csHist__2->GetYaxis()->SetTitleOffset(0.8);
   csHist__2->GetYaxis()->SetTitleFont(132);
   csHist__2->GetZaxis()->SetLabelFont(132);
   csHist__2->GetZaxis()->SetLabelSize(0.06);
   csHist__2->GetZaxis()->SetTitleSize(0.072);
   csHist__2->GetZaxis()->SetTitleOffset(1.2);
   csHist__2->GetZaxis()->SetTitleFont(132);
   csHist__2->Draw("E1 same");
   Double_t xAxis3[11] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",10, xAxis3);
   csSPSHist__3->SetBinContent(1,2.318914);
   csSPSHist__3->SetBinContent(2,4.891168);
   csSPSHist__3->SetBinContent(3,4.201528);
   csSPSHist__3->SetBinContent(4,4.214448);
   csSPSHist__3->SetBinContent(5,4.590692);
   csSPSHist__3->SetBinContent(6,3.63132);
   csSPSHist__3->SetBinContent(7,2.655027);
   csSPSHist__3->SetBinContent(8,2.749556);
   csSPSHist__3->SetBinContent(9,2.035293);
   csSPSHist__3->SetBinContent(10,0.6953661);
   csSPSHist__3->SetBinError(1,0.7145767);
   csSPSHist__3->SetBinError(2,0.9584689);
   csSPSHist__3->SetBinError(3,0.933079);
   csSPSHist__3->SetBinError(4,1.120187);
   csSPSHist__3->SetBinError(5,1.211555);
   csSPSHist__3->SetBinError(6,1.081954);
   csSPSHist__3->SetBinError(7,0.8617499);
   csSPSHist__3->SetBinError(8,0.6117804);
   csSPSHist__3->SetBinError(9,0.4405018);
   csSPSHist__3->SetBinError(10,0.2003842);
   csSPSHist__3->SetMinimum(0.4);
   csSPSHist__3->SetMaximum(1000);
   csSPSHist__3->SetEntries(10);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetTitle("#it{y}_{di-#it{J/#kern[-0.2]{#psi}}}");
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y}_{di-#it{J/#kern[-0.2]{#psi}}} [nb]");
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.9);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","NLO* CS","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3254);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.44,0.75,0.54,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig5f.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig5f()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 00:15:47 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(2.888889,-4.904936,25.11111,3.732923);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetLogy();
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[12] = {6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 18, 24}; 
   
   TH1F *csSPSHist__1 = new TH1F("csSPSHist__1","csSPSHist",11, xAxis1);
   csSPSHist__1->SetBinContent(1,3.146777);
   csSPSHist__1->SetBinContent(2,2.038948);
   csSPSHist__1->SetBinContent(3,1.282615);
   csSPSHist__1->SetBinContent(4,0.535191);
   csSPSHist__1->SetBinContent(5,0.4462799);
   csSPSHist__1->SetBinContent(6,0.1941345);
   csSPSHist__1->SetBinContent(7,0.1012238);
   csSPSHist__1->SetBinContent(8,0.0627096);
   csSPSHist__1->SetBinContent(9,0.02316506);
   csSPSHist__1->SetBinContent(10,0.01367158);
   csSPSHist__1->SetBinContent(11,0.003595371);
   csSPSHist__1->SetBinError(1,0.4410308);
   csSPSHist__1->SetBinError(2,0.4567031);
   csSPSHist__1->SetBinError(3,0.3057133);
   csSPSHist__1->SetBinError(4,0.1974019);
   csSPSHist__1->SetBinError(5,0.1351346);
   csSPSHist__1->SetBinError(6,0.08832672);
   csSPSHist__1->SetBinError(7,0.06009666);
   csSPSHist__1->SetBinError(8,0.04058577);
   csSPSHist__1->SetBinError(9,0.02176055);
   csSPSHist__1->SetBinError(10,0.008074103);
   csSPSHist__1->SetBinError(11,0.001803812);
   csSPSHist__1->SetMinimum(0.0003);
   csSPSHist__1->SetMaximum(2000);
   csSPSHist__1->SetEntries(11);
   csSPSHist__1->SetLineColor(4);
   csSPSHist__1->SetLineWidth(2);
   csSPSHist__1->SetMarkerColor(4);
   csSPSHist__1->SetMarkerStyle(22);
   csSPSHist__1->GetXaxis()->SetTitle("#it{m}_{di-#it{J/#kern[-0.2]{#psi}}} [GeV/#it{c}^{2}]");
   csSPSHist__1->GetXaxis()->SetNdivisions(505);
   csSPSHist__1->GetXaxis()->SetLabelFont(132);
   csSPSHist__1->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__1->GetXaxis()->SetTitleFont(132);
   csSPSHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{m}_{di-#it{J/#kern[-0.2]{#psi}}} [nb/(GeV/#it{c}^{2})]");
   csSPSHist__1->GetYaxis()->SetLabelFont(132);
   csSPSHist__1->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetYaxis()->SetTitleOffset(0.9);
   csSPSHist__1->GetYaxis()->SetTitleFont(132);
   csSPSHist__1->GetZaxis()->SetLabelFont(132);
   csSPSHist__1->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__1->GetZaxis()->SetTitleFont(132);
   csSPSHist__1->Draw("E1");
   
   Double_t Graph0_fx3001[11] = {
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   16.5,
   21};
   Double_t Graph0_fy3001[11] = {
   11.13871,
   5.836188,
   2.512153,
   1.115938,
   0.5044351,
   0.2606473,
   0.152389,
   0.08097169,
   0.06765972,
   0.01360932,
   0.001625278};
   Double_t Graph0_felx3001[11] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   1.5,
   3};
   Double_t Graph0_fely3001[11] = {
   8.829951,
   4.567553,
   1.942483,
   0.8555417,
   0.3812162,
   0.1955751,
   0.1132877,
   0.05927116,
   0.04970292,
   0.009606154,
   0.001098893};
   Double_t Graph0_fehx3001[11] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   1.5,
   3};
   Double_t Graph0_fehy3001[11] = {
   38.3377,
   19.19594,
   7.942121,
   3.416789,
   1.474572,
   0.7430215,
   0.4205761,
   0.2136584,
   0.1777203,
   0.03174237,
   0.003377988};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(11,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3254);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,4.2,25.8);
   Graph_Graph03001->SetMinimum(0.0004737462);
   Graph_Graph03001->SetMaximum(54.424);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("2 ");
   
   Double_t Graph1_fx3002[11] = {
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   16.5,
   21};
   Double_t Graph1_fy3002[11] = {
   51.8783,
   24.2514,
   8.84599,
   3.4405,
   1.44177,
   0.645497,
   0.303451,
   0.152287,
   0.079284,
   0.0268278,
   0.00331213};
   Double_t Graph1_felx3002[11] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   1.5,
   3};
   Double_t Graph1_fely3002[11] = {
   31.4333,
   14.48282,
   5.20416,
   2.01031,
   0.837424,
   0.374131,
   0.172648,
   0.0872592,
   0.045343,
   0.0153875,
   0.00192022};
   Double_t Graph1_fehx3002[11] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   1.5,
   3};
   Double_t Graph1_fehy3002[11] = {
   90.5137,
   40.9832,
   14.53281,
   5.4629,
   2.2515,
   0.982833,
   0.456041,
   0.224721,
   0.117979,
   0.039524,
   0.00494212};
   grae = new TGraphAsymmErrors(11,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3245);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13002 = new TH1F("Graph_Graph13002","Graph",100,4.2,25.8);
   Graph_Graph13002->SetMinimum(0.001252719);
   Graph_Graph13002->SetMaximum(156.6311);
   Graph_Graph13002->SetDirectory(0);
   Graph_Graph13002->SetStats(0);
   Graph_Graph13002->SetLineWidth(2);
   Graph_Graph13002->SetMarkerStyle(20);
   Graph_Graph13002->GetXaxis()->SetNdivisions(505);
   Graph_Graph13002->GetXaxis()->SetLabelFont(132);
   Graph_Graph13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetXaxis()->SetTitleFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph13002->GetYaxis()->SetTitleFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13002);
   
   grae->Draw("2 ");
   Double_t xAxis2[12] = {6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 18, 24}; 
   
   TH1F *csHist__2 = new TH1F("csHist__2","csHist",11, xAxis2);
   csHist__2->SetBinContent(1,5.058503);
   csHist__2->SetBinContent(2,4.363959);
   csHist__2->SetBinContent(3,2.851433);
   csHist__2->SetBinContent(4,1.555215);
   csHist__2->SetBinContent(5,1.092227);
   csHist__2->SetBinContent(6,0.5953529);
   csHist__2->SetBinContent(7,0.344453);
   csHist__2->SetBinContent(8,0.2072591);
   csHist__2->SetBinContent(9,0.1084898);
   csHist__2->SetBinContent(10,0.0467795);
   csHist__2->SetBinContent(11,0.008147321);
   csHist__2->SetBinError(1,0.3464401);
   csHist__2->SetBinError(2,0.2770852);
   csHist__2->SetBinError(3,0.1808078);
   csHist__2->SetBinError(4,0.1081322);
   csHist__2->SetBinError(5,0.08765909);
   csHist__2->SetBinError(6,0.05956088);
   csHist__2->SetBinError(7,0.04502604);
   csHist__2->SetBinError(8,0.03300889);
   csHist__2->SetBinError(9,0.01652521);
   csHist__2->SetBinError(10,0.005984918);
   csHist__2->SetBinError(11,0.001655036);
   csHist__2->SetEntries(11);
   csHist__2->SetLineWidth(2);
   csHist__2->SetMarkerStyle(20);
   csHist__2->GetXaxis()->SetNdivisions(505);
   csHist__2->GetXaxis()->SetLabelFont(132);
   csHist__2->GetXaxis()->SetLabelOffset(0.01);
   csHist__2->GetXaxis()->SetLabelSize(0.06);
   csHist__2->GetXaxis()->SetTitleSize(0.072);
   csHist__2->GetXaxis()->SetTitleOffset(0.95);
   csHist__2->GetXaxis()->SetTitleFont(132);
   csHist__2->GetYaxis()->SetLabelFont(132);
   csHist__2->GetYaxis()->SetLabelOffset(0.01);
   csHist__2->GetYaxis()->SetLabelSize(0.06);
   csHist__2->GetYaxis()->SetTitleSize(0.072);
   csHist__2->GetYaxis()->SetTitleOffset(0.8);
   csHist__2->GetYaxis()->SetTitleFont(132);
   csHist__2->GetZaxis()->SetLabelFont(132);
   csHist__2->GetZaxis()->SetLabelSize(0.06);
   csHist__2->GetZaxis()->SetTitleSize(0.072);
   csHist__2->GetZaxis()->SetTitleOffset(1.2);
   csHist__2->GetZaxis()->SetTitleFont(132);
   csHist__2->Draw("E1 same");
   Double_t xAxis3[12] = {6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 18, 24}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",11, xAxis3);
   csSPSHist__3->SetBinContent(1,3.146777);
   csSPSHist__3->SetBinContent(2,2.038948);
   csSPSHist__3->SetBinContent(3,1.282615);
   csSPSHist__3->SetBinContent(4,0.535191);
   csSPSHist__3->SetBinContent(5,0.4462799);
   csSPSHist__3->SetBinContent(6,0.1941345);
   csSPSHist__3->SetBinContent(7,0.1012238);
   csSPSHist__3->SetBinContent(8,0.0627096);
   csSPSHist__3->SetBinContent(9,0.02316506);
   csSPSHist__3->SetBinContent(10,0.01367158);
   csSPSHist__3->SetBinContent(11,0.003595371);
   csSPSHist__3->SetBinError(1,0.4410308);
   csSPSHist__3->SetBinError(2,0.4567031);
   csSPSHist__3->SetBinError(3,0.3057133);
   csSPSHist__3->SetBinError(4,0.1974019);
   csSPSHist__3->SetBinError(5,0.1351346);
   csSPSHist__3->SetBinError(6,0.08832672);
   csSPSHist__3->SetBinError(7,0.06009666);
   csSPSHist__3->SetBinError(8,0.04058577);
   csSPSHist__3->SetBinError(9,0.02176055);
   csSPSHist__3->SetBinError(10,0.008074103);
   csSPSHist__3->SetBinError(11,0.001803812);
   csSPSHist__3->SetMinimum(0.0003);
   csSPSHist__3->SetMaximum(2000);
   csSPSHist__3->SetEntries(11);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetTitle("#it{m}_{di-#it{J/#kern[-0.2]{#psi}}} [GeV/#it{c}^{2}]");
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetTitle("d#it{#sigma}/d#it{m}_{di-#it{J/#kern[-0.2]{#psi}}} [nb/(GeV/#it{c}^{2})]");
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.9);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.6,0.9,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","PRA+NRQCD","f");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3245);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","NLO* CS","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3254);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.44,0.77,0.54,0.91,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig5g.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig5g()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 00:11:22 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-2.419753,-3.535537,14.8642,2.793577);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetLogy();
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14}; 
   
   TH1F *csSPSHist__1 = new TH1F("csSPSHist__1","csSPSHist",12, xAxis1);
   csSPSHist__1->SetBinContent(1,0.9664526);
   csSPSHist__1->SetBinContent(2,1.907402);
   csSPSHist__1->SetBinContent(3,1.807261);
   csSPSHist__1->SetBinContent(4,1.17319);
   csSPSHist__1->SetBinContent(5,0.8035104);
   csSPSHist__1->SetBinContent(6,0.4835861);
   csSPSHist__1->SetBinContent(7,0.2803357);
   csSPSHist__1->SetBinContent(8,0.1784426);
   csSPSHist__1->SetBinContent(9,0.1139013);
   csSPSHist__1->SetBinContent(10,0.04919395);
   csSPSHist__1->SetBinContent(11,0.02970195);
   csSPSHist__1->SetBinContent(12,0.009554015);
   csSPSHist__1->SetBinError(1,0.253895);
   csSPSHist__1->SetBinError(2,0.4654419);
   csSPSHist__1->SetBinError(3,0.3838972);
   csSPSHist__1->SetBinError(4,0.2499771);
   csSPSHist__1->SetBinError(5,0.1469245);
   csSPSHist__1->SetBinError(6,0.08097334);
   csSPSHist__1->SetBinError(7,0.04561281);
   csSPSHist__1->SetBinError(8,0.02689853);
   csSPSHist__1->SetBinError(9,0.01723101);
   csSPSHist__1->SetBinError(10,0.01033411);
   csSPSHist__1->SetBinError(11,0.005172942);
   csSPSHist__1->SetBinError(12,0.002573922);
   csSPSHist__1->SetMinimum(0.003);
   csSPSHist__1->SetMaximum(300);
   csSPSHist__1->SetEntries(12);
   csSPSHist__1->SetLineColor(4);
   csSPSHist__1->SetLineWidth(2);
   csSPSHist__1->SetMarkerColor(4);
   csSPSHist__1->SetMarkerStyle(22);
   csSPSHist__1->GetXaxis()->SetTitle("#it{p}_{T}^{#it{J/#kern[-0.2]{#psi}}} [GeV/#it{c}]");
   csSPSHist__1->GetXaxis()->SetNdivisions(505);
   csSPSHist__1->GetXaxis()->SetLabelFont(132);
   csSPSHist__1->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__1->GetXaxis()->SetTitleFont(132);
   csSPSHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}^{#it{J/#kern[-0.2]{#psi}}} [nb/(GeV/#it{c})]");
   csSPSHist__1->GetYaxis()->SetLabelFont(132);
   csSPSHist__1->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__1->GetYaxis()->SetTitleFont(132);
   csSPSHist__1->GetZaxis()->SetLabelFont(132);
   csSPSHist__1->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__1->GetZaxis()->SetTitleFont(132);
   csSPSHist__1->Draw("E1");
   
   Double_t Graph0_fx3001[12] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   11,
   13};
   Double_t Graph0_fy3001[12] = {
   2.062048,
   4.773171,
   5.26195,
   3.956446,
   2.434377,
   1.478666,
   0.7829734,
   0.4583728,
   0.2256845,
   0.1425947,
   0.0546571,
   0.01740721};
   Double_t Graph0_felx3001[12] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   1,
   1};
   Double_t Graph0_fely3001[12] = {
   1.650712,
   3.801979,
   4.157484,
   3.100193,
   1.88253,
   1.132636,
   0.5931659,
   0.3411048,
   0.1663009,
   0.1034336,
   0.0386251,
   0.01198365};
   Double_t Graph0_fehx3001[12] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   1,
   1};
   Double_t Graph0_fehy3001[12] = {
   7.227212,
   16.49492,
   17.83187,
   13.0953,
   7.749957,
   4.581948,
   2.362785,
   1.317596,
   0.6346019,
   0.3848206,
   0.1379775,
   0.04137305};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3254);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,15.4);
   Graph_Graph03001->SetMinimum(0.004881199);
   Graph_Graph03001->SetMaximum(25.40266);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("2 ");
   Double_t xAxis2[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14}; 
   
   TH1F *csHist__2 = new TH1F("csHist__2","csHist",12, xAxis2);
   csHist__2->SetBinContent(1,2.209427);
   csHist__2->SetBinContent(2,4.255268);
   csHist__2->SetBinContent(3,3.797863);
   csHist__2->SetBinContent(4,2.463907);
   csHist__2->SetBinContent(5,1.536418);
   csHist__2->SetBinContent(6,0.8775339);
   csHist__2->SetBinContent(7,0.4894062);
   csHist__2->SetBinContent(8,0.2931636);
   csHist__2->SetBinContent(9,0.1773885);
   csHist__2->SetBinContent(10,0.08626769);
   csHist__2->SetBinContent(11,0.04820492);
   csHist__2->SetBinContent(12,0.01636711);
   csHist__2->SetBinError(1,0.1612254);
   csHist__2->SetBinError(2,0.2835126);
   csHist__2->SetBinError(3,0.2267178);
   csHist__2->SetBinError(4,0.1488168);
   csHist__2->SetBinError(5,0.09540906);
   csHist__2->SetBinError(6,0.05527878);
   csHist__2->SetBinError(7,0.0334703);
   csHist__2->SetBinError(8,0.0211918);
   csHist__2->SetBinError(9,0.01476017);
   csHist__2->SetBinError(10,0.008746364);
   csHist__2->SetBinError(11,0.004439475);
   csHist__2->SetBinError(12,0.002370687);
   csHist__2->SetEntries(12);
   csHist__2->SetLineWidth(2);
   csHist__2->SetMarkerStyle(20);
   csHist__2->GetXaxis()->SetNdivisions(505);
   csHist__2->GetXaxis()->SetLabelFont(132);
   csHist__2->GetXaxis()->SetLabelOffset(0.01);
   csHist__2->GetXaxis()->SetLabelSize(0.06);
   csHist__2->GetXaxis()->SetTitleSize(0.072);
   csHist__2->GetXaxis()->SetTitleOffset(0.95);
   csHist__2->GetXaxis()->SetTitleFont(132);
   csHist__2->GetYaxis()->SetLabelFont(132);
   csHist__2->GetYaxis()->SetLabelOffset(0.01);
   csHist__2->GetYaxis()->SetLabelSize(0.06);
   csHist__2->GetYaxis()->SetTitleSize(0.072);
   csHist__2->GetYaxis()->SetTitleOffset(0.8);
   csHist__2->GetYaxis()->SetTitleFont(132);
   csHist__2->GetZaxis()->SetLabelFont(132);
   csHist__2->GetZaxis()->SetLabelSize(0.06);
   csHist__2->GetZaxis()->SetTitleSize(0.072);
   csHist__2->GetZaxis()->SetTitleOffset(1.2);
   csHist__2->GetZaxis()->SetTitleFont(132);
   csHist__2->Draw("E1 same");
   Double_t xAxis3[13] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",12, xAxis3);
   csSPSHist__3->SetBinContent(1,0.9664526);
   csSPSHist__3->SetBinContent(2,1.907402);
   csSPSHist__3->SetBinContent(3,1.807261);
   csSPSHist__3->SetBinContent(4,1.17319);
   csSPSHist__3->SetBinContent(5,0.8035104);
   csSPSHist__3->SetBinContent(6,0.4835861);
   csSPSHist__3->SetBinContent(7,0.2803357);
   csSPSHist__3->SetBinContent(8,0.1784426);
   csSPSHist__3->SetBinContent(9,0.1139013);
   csSPSHist__3->SetBinContent(10,0.04919395);
   csSPSHist__3->SetBinContent(11,0.02970195);
   csSPSHist__3->SetBinContent(12,0.009554015);
   csSPSHist__3->SetBinError(1,0.253895);
   csSPSHist__3->SetBinError(2,0.4654419);
   csSPSHist__3->SetBinError(3,0.3838972);
   csSPSHist__3->SetBinError(4,0.2499771);
   csSPSHist__3->SetBinError(5,0.1469245);
   csSPSHist__3->SetBinError(6,0.08097334);
   csSPSHist__3->SetBinError(7,0.04561281);
   csSPSHist__3->SetBinError(8,0.02689853);
   csSPSHist__3->SetBinError(9,0.01723101);
   csSPSHist__3->SetBinError(10,0.01033411);
   csSPSHist__3->SetBinError(11,0.005172942);
   csSPSHist__3->SetBinError(12,0.002573922);
   csSPSHist__3->SetMinimum(0.003);
   csSPSHist__3->SetMaximum(300);
   csSPSHist__3->SetEntries(12);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetTitle("#it{p}_{T}^{#it{J/#kern[-0.2]{#psi}}} [GeV/#it{c}]");
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}^{#it{J/#kern[-0.2]{#psi}}} [nb/(GeV/#it{c})]");
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","NLO* CS","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3254);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.44,0.75,0.54,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig5h.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig5h()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 00:13:08 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(1.567901,-0.7045049,4.654321,3.092963);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetLogy();
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5}; 
   
   TH1F *csSPSHist__1 = new TH1F("csSPSHist__1","csSPSHist",10, xAxis1);
   csSPSHist__1->SetBinContent(1,4.922807);
   csSPSHist__1->SetBinContent(2,3.722074);
   csSPSHist__1->SetBinContent(3,4.092913);
   csSPSHist__1->SetBinContent(4,3.416435);
   csSPSHist__1->SetBinContent(5,3.436332);
   csSPSHist__1->SetBinContent(6,3.194705);
   csSPSHist__1->SetBinContent(7,3.075421);
   csSPSHist__1->SetBinContent(8,2.759675);
   csSPSHist__1->SetBinContent(9,1.966071);
   csSPSHist__1->SetBinContent(10,1.393364);
   csSPSHist__1->SetBinError(1,1.048192);
   csSPSHist__1->SetBinError(2,0.8806804);
   csSPSHist__1->SetBinError(3,0.7732034);
   csSPSHist__1->SetBinError(4,0.7324987);
   csSPSHist__1->SetBinError(5,0.6943579);
   csSPSHist__1->SetBinError(6,0.6608538);
   csSPSHist__1->SetBinError(7,0.6863349);
   csSPSHist__1->SetBinError(8,0.6299498);
   csSPSHist__1->SetBinError(9,0.6026434);
   csSPSHist__1->SetBinError(10,0.5376051);
   csSPSHist__1->SetMinimum(0.8);
   csSPSHist__1->SetMaximum(800);
   csSPSHist__1->SetEntries(10);
   csSPSHist__1->SetLineColor(4);
   csSPSHist__1->SetLineWidth(2);
   csSPSHist__1->SetMarkerColor(4);
   csSPSHist__1->SetMarkerStyle(22);
   csSPSHist__1->GetXaxis()->SetTitle("#it{y}_{#it{J/#kern[-0.2]{#psi}}}");
   csSPSHist__1->GetXaxis()->SetNdivisions(505);
   csSPSHist__1->GetXaxis()->SetLabelFont(132);
   csSPSHist__1->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__1->GetXaxis()->SetTitleFont(132);
   csSPSHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y}_{#it{J/#kern[-0.2]{#psi}}} [nb]");
   csSPSHist__1->GetYaxis()->SetLabelFont(132);
   csSPSHist__1->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetYaxis()->SetTitleOffset(0.9);
   csSPSHist__1->GetYaxis()->SetTitleFont(132);
   csSPSHist__1->GetZaxis()->SetLabelFont(132);
   csSPSHist__1->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__1->GetZaxis()->SetTitleFont(132);
   csSPSHist__1->Draw("E1");
   
   Double_t Graph0_fx3001[10] = {
   2.125,
   2.375,
   2.625,
   2.875,
   3.125,
   3.375,
   3.625,
   3.875,
   4.125,
   4.375};
   Double_t Graph0_fy3001[10] = {
   7.791145,
   9.749126,
   10.76615,
   10.98378,
   10.46676,
   10.02998,
   8.940827,
   7.353393,
   6.172954,
   4.627535};
   Double_t Graph0_felx3001[10] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t Graph0_fely3001[10] = {
   6.205799,
   7.739234,
   8.523071,
   8.651178,
   8.210764,
   7.847439,
   6.94997,
   5.674978,
   4.761478,
   3.565753};
   Double_t Graph0_fehx3001[10] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t Graph0_fehy3001[10] = {
   26.9562,
   33.45897,
   36.66315,
   36.89038,
   34.72452,
   33.03205,
   28.93208,
   23.3201,
   19.59013,
   14.61218};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3254);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,1.75,4.75);
   Graph_Graph03001->SetMinimum(0.9556034);
   Graph_Graph03001->SetMaximum(52.5554);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("2 ");
   Double_t xAxis2[11] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5}; 
   
   TH1F *csHist__2 = new TH1F("csHist__2","csHist",10, xAxis2);
   csHist__2->SetBinContent(1,8.930467);
   csHist__2->SetBinContent(2,7.694312);
   csHist__2->SetBinContent(3,8.007765);
   csHist__2->SetBinContent(4,7.200245);
   csHist__2->SetBinContent(5,7.050256);
   csHist__2->SetBinContent(6,6.608609);
   csHist__2->SetBinContent(7,6.278457);
   csHist__2->SetBinContent(8,5.680357);
   csHist__2->SetBinContent(9,4.647482);
   csHist__2->SetBinContent(10,3.777846);
   csHist__2->SetBinError(1,0.8581702);
   csHist__2->SetBinError(2,0.6291354);
   csHist__2->SetBinError(3,0.4874404);
   csHist__2->SetBinError(4,0.4352054);
   csHist__2->SetBinError(5,0.4107471);
   csHist__2->SetBinError(6,0.3951306);
   csHist__2->SetBinError(7,0.4747099);
   csHist__2->SetBinError(8,0.4380206);
   csHist__2->SetBinError(9,0.4271965);
   csHist__2->SetBinError(10,0.376476);
   csHist__2->SetEntries(10);
   csHist__2->SetLineWidth(2);
   csHist__2->SetMarkerStyle(20);
   csHist__2->GetXaxis()->SetNdivisions(505);
   csHist__2->GetXaxis()->SetLabelFont(132);
   csHist__2->GetXaxis()->SetLabelOffset(0.01);
   csHist__2->GetXaxis()->SetLabelSize(0.06);
   csHist__2->GetXaxis()->SetTitleSize(0.072);
   csHist__2->GetXaxis()->SetTitleOffset(0.95);
   csHist__2->GetXaxis()->SetTitleFont(132);
   csHist__2->GetYaxis()->SetLabelFont(132);
   csHist__2->GetYaxis()->SetLabelOffset(0.01);
   csHist__2->GetYaxis()->SetLabelSize(0.06);
   csHist__2->GetYaxis()->SetTitleSize(0.072);
   csHist__2->GetYaxis()->SetTitleOffset(0.8);
   csHist__2->GetYaxis()->SetTitleFont(132);
   csHist__2->GetZaxis()->SetLabelFont(132);
   csHist__2->GetZaxis()->SetLabelSize(0.06);
   csHist__2->GetZaxis()->SetTitleSize(0.072);
   csHist__2->GetZaxis()->SetTitleOffset(1.2);
   csHist__2->GetZaxis()->SetTitleFont(132);
   csHist__2->Draw("E1 same");
   Double_t xAxis3[11] = {2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",10, xAxis3);
   csSPSHist__3->SetBinContent(1,4.922807);
   csSPSHist__3->SetBinContent(2,3.722074);
   csSPSHist__3->SetBinContent(3,4.092913);
   csSPSHist__3->SetBinContent(4,3.416435);
   csSPSHist__3->SetBinContent(5,3.436332);
   csSPSHist__3->SetBinContent(6,3.194705);
   csSPSHist__3->SetBinContent(7,3.075421);
   csSPSHist__3->SetBinContent(8,2.759675);
   csSPSHist__3->SetBinContent(9,1.966071);
   csSPSHist__3->SetBinContent(10,1.393364);
   csSPSHist__3->SetBinError(1,1.048192);
   csSPSHist__3->SetBinError(2,0.8806804);
   csSPSHist__3->SetBinError(3,0.7732034);
   csSPSHist__3->SetBinError(4,0.7324987);
   csSPSHist__3->SetBinError(5,0.6943579);
   csSPSHist__3->SetBinError(6,0.6608538);
   csSPSHist__3->SetBinError(7,0.6863349);
   csSPSHist__3->SetBinError(8,0.6299498);
   csSPSHist__3->SetBinError(9,0.6026434);
   csSPSHist__3->SetBinError(10,0.5376051);
   csSPSHist__3->SetMinimum(0.8);
   csSPSHist__3->SetMaximum(800);
   csSPSHist__3->SetEntries(10);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetTitle("#it{y}_{#it{J/#kern[-0.2]{#psi}}}");
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y}_{#it{J/#kern[-0.2]{#psi}}} [nb]");
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.9);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","NLO* CS","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3254);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.44,0.75,0.54,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig6.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig6()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 00:17:53 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-2.074074,-2.65394,12.74074,1.928071);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetLogy();
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12}; 
   
   TH1F *csSPSHist__1 = new TH1F("csSPSHist__1","csSPSHist",10, xAxis1);
   csSPSHist__1->SetBinContent(1,0.1085561);
   csSPSHist__1->SetBinContent(2,0.2138775);
   csSPSHist__1->SetBinContent(3,0.2210022);
   csSPSHist__1->SetBinContent(4,0.2001697);
   csSPSHist__1->SetBinContent(5,0.1559221);
   csSPSHist__1->SetBinContent(6,0.09923442);
   csSPSHist__1->SetBinContent(7,0.1015176);
   csSPSHist__1->SetBinContent(8,0.06757513);
   csSPSHist__1->SetBinContent(9,0.05614132);
   csSPSHist__1->SetBinContent(10,0.03140886);
   csSPSHist__1->SetBinError(1,0.04096075);
   csSPSHist__1->SetBinError(2,0.07925859);
   csSPSHist__1->SetBinError(3,0.08768671);
   csSPSHist__1->SetBinError(4,0.09523763);
   csSPSHist__1->SetBinError(5,0.08115764);
   csSPSHist__1->SetBinError(6,0.06550631);
   csSPSHist__1->SetBinError(7,0.05026755);
   csSPSHist__1->SetBinError(8,0.035991);
   csSPSHist__1->SetBinError(9,0.0209873);
   csSPSHist__1->SetBinError(10,0.01019659);
   csSPSHist__1->SetMinimum(0.012);
   csSPSHist__1->SetMaximum(50);
   csSPSHist__1->SetEntries(10);
   csSPSHist__1->SetLineColor(4);
   csSPSHist__1->SetLineWidth(2);
   csSPSHist__1->SetMarkerColor(4);
   csSPSHist__1->SetMarkerStyle(22);
   csSPSHist__1->GetXaxis()->SetTitle("#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [GeV/#it{c}]");
   csSPSHist__1->GetXaxis()->SetNdivisions(505);
   csSPSHist__1->GetXaxis()->SetLabelFont(132);
   csSPSHist__1->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__1->GetXaxis()->SetTitleFont(132);
   csSPSHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [nb/(GeV/#it{c})]");
   csSPSHist__1->GetYaxis()->SetLabelFont(132);
   csSPSHist__1->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__1->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__1->GetYaxis()->SetTitleFont(132);
   csSPSHist__1->GetZaxis()->SetLabelFont(132);
   csSPSHist__1->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__1->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__1->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__1->GetZaxis()->SetTitleFont(132);
   csSPSHist__1->Draw("E1");
   
   Double_t Graph0_fx3001[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   9,
   11};
   Double_t Graph0_fy3001[10] = {
   0.213326,
   0.576652,
   0.820644,
   0.889058,
   0.821477,
   0.699241,
   0.558665,
   0.424143,
   0.280181,
   0.14997};
   Double_t Graph0_felx3001[10] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   1,
   1};
   Double_t Graph0_fely3001[10] = {
   0.1371588,
   0.36538,
   0.51538,
   0.546102,
   0.488249,
   0.403118,
   0.31172,
   0.229028,
   0.145944,
   0.0747696};
   Double_t Graph0_fehx3001[10] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   1,
   1};
   Double_t Graph0_fehy3001[10] = {
   0.444571,
   1.213398,
   1.630286,
   1.575642,
   1.299073,
   0.988719,
   0.736825,
   0.537715,
   0.319746,
   0.1581};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ff00");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3245);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,13.2);
   Graph_Graph03001->SetMinimum(0.06768036);
   Graph_Graph03001->SetMaximum(2.70365);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("2 ");
   Double_t xAxis2[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12}; 
   
   TH1F *csHist__2 = new TH1F("csHist__2","csHist",10, xAxis2);
   csHist__2->SetBinContent(1,0.2174301);
   csHist__2->SetBinContent(2,0.5121709);
   csHist__2->SetBinContent(3,0.6265933);
   csHist__2->SetBinContent(4,0.632403);
   csHist__2->SetBinContent(5,0.544133);
   csHist__2->SetBinContent(6,0.4130012);
   csHist__2->SetBinContent(7,0.3353406);
   csHist__2->SetBinContent(8,0.2309708);
   csHist__2->SetBinContent(9,0.1516221);
   csHist__2->SetBinContent(10,0.07305433);
   csHist__2->SetBinError(1,0.03736545);
   csHist__2->SetBinError(2,0.06354839);
   csHist__2->SetBinError(3,0.05825668);
   csHist__2->SetBinError(4,0.06413113);
   csHist__2->SetBinError(5,0.05039205);
   csHist__2->SetBinError(6,0.04004402);
   csHist__2->SetBinError(7,0.0326779);
   csHist__2->SetBinError(8,0.024084);
   csHist__2->SetBinError(9,0.0142997);
   csHist__2->SetBinError(10,0.00778306);
   csHist__2->SetEntries(10);
   csHist__2->SetLineWidth(2);
   csHist__2->SetMarkerStyle(20);
   csHist__2->GetXaxis()->SetNdivisions(505);
   csHist__2->GetXaxis()->SetLabelFont(132);
   csHist__2->GetXaxis()->SetLabelOffset(0.01);
   csHist__2->GetXaxis()->SetLabelSize(0.06);
   csHist__2->GetXaxis()->SetTitleSize(0.072);
   csHist__2->GetXaxis()->SetTitleOffset(0.95);
   csHist__2->GetXaxis()->SetTitleFont(132);
   csHist__2->GetYaxis()->SetLabelFont(132);
   csHist__2->GetYaxis()->SetLabelOffset(0.01);
   csHist__2->GetYaxis()->SetLabelSize(0.06);
   csHist__2->GetYaxis()->SetTitleSize(0.072);
   csHist__2->GetYaxis()->SetTitleOffset(0.8);
   csHist__2->GetYaxis()->SetTitleFont(132);
   csHist__2->GetZaxis()->SetLabelFont(132);
   csHist__2->GetZaxis()->SetLabelSize(0.06);
   csHist__2->GetZaxis()->SetTitleSize(0.072);
   csHist__2->GetZaxis()->SetTitleOffset(1.2);
   csHist__2->GetZaxis()->SetTitleFont(132);
   csHist__2->Draw("E1 same");
   Double_t xAxis3[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12}; 
   
   TH1F *csSPSHist__3 = new TH1F("csSPSHist__3","csSPSHist",10, xAxis3);
   csSPSHist__3->SetBinContent(1,0.1085561);
   csSPSHist__3->SetBinContent(2,0.2138775);
   csSPSHist__3->SetBinContent(3,0.2210022);
   csSPSHist__3->SetBinContent(4,0.2001697);
   csSPSHist__3->SetBinContent(5,0.1559221);
   csSPSHist__3->SetBinContent(6,0.09923442);
   csSPSHist__3->SetBinContent(7,0.1015176);
   csSPSHist__3->SetBinContent(8,0.06757513);
   csSPSHist__3->SetBinContent(9,0.05614132);
   csSPSHist__3->SetBinContent(10,0.03140886);
   csSPSHist__3->SetBinError(1,0.04096075);
   csSPSHist__3->SetBinError(2,0.07925859);
   csSPSHist__3->SetBinError(3,0.08768671);
   csSPSHist__3->SetBinError(4,0.09523763);
   csSPSHist__3->SetBinError(5,0.08115764);
   csSPSHist__3->SetBinError(6,0.06550631);
   csSPSHist__3->SetBinError(7,0.05026755);
   csSPSHist__3->SetBinError(8,0.035991);
   csSPSHist__3->SetBinError(9,0.0209873);
   csSPSHist__3->SetBinError(10,0.01019659);
   csSPSHist__3->SetMinimum(0.012);
   csSPSHist__3->SetMaximum(50);
   csSPSHist__3->SetEntries(10);
   csSPSHist__3->SetLineColor(4);
   csSPSHist__3->SetLineWidth(2);
   csSPSHist__3->SetMarkerColor(4);
   csSPSHist__3->SetMarkerStyle(22);
   csSPSHist__3->GetXaxis()->SetTitle("#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [GeV/#it{c}]");
   csSPSHist__3->GetXaxis()->SetNdivisions(505);
   csSPSHist__3->GetXaxis()->SetLabelFont(132);
   csSPSHist__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist__3->GetXaxis()->SetTitleFont(132);
   csSPSHist__3->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [nb/(GeV/#it{c})]");
   csSPSHist__3->GetYaxis()->SetLabelFont(132);
   csSPSHist__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist__3->GetYaxis()->SetTitleFont(132);
   csSPSHist__3->GetZaxis()->SetLabelFont(132);
   csSPSHist__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist__3->GetZaxis()->SetTitleFont(132);
   csSPSHist__3->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.615,0.65,0.915,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","PRA+NRQCD","f");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3245);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.22,0.73,0.54,0.91,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb, 4.2 fb^{#minus1}");
   pt_LaTex = pt->AddText("9 < #it{m}_{di-#it{J/#kern[-0.2]{#psi}}} < 24 GeV/#it{c}^{2}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig7a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig7a()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 00:22:30 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-0.5429913,-1.21519,3.335518,6.379747);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[13] = {0, 0.2617994, 0.5235988, 0.7853982, 1.047198, 1.308997, 1.570796, 1.832596, 2.094395, 2.356194, 2.617994, 2.879793, 3.141593}; 
   
   TH1F *csHist2__1 = new TH1F("csHist2__1","csHist2",12, xAxis1);
   csHist2__1->SetBinContent(1,2.923598);
   csHist2__1->SetBinContent(2,3.288812);
   csHist2__1->SetBinContent(3,3.358913);
   csHist2__1->SetBinContent(4,3.18957);
   csHist2__1->SetBinContent(5,3.197855);
   csHist2__1->SetBinContent(6,2.567256);
   csHist2__1->SetBinContent(7,3.003494);
   csHist2__1->SetBinContent(8,3.0182);
   csHist2__1->SetBinContent(9,3.303372);
   csHist2__1->SetBinContent(10,2.752456);
   csHist2__1->SetBinContent(11,3.439618);
   csHist2__1->SetBinContent(12,2.522364);
   csHist2__1->SetBinError(1,0.2599041);
   csHist2__1->SetBinError(2,0.2664286);
   csHist2__1->SetBinError(3,0.3189628);
   csHist2__1->SetBinError(4,0.3038116);
   csHist2__1->SetBinError(5,0.3640342);
   csHist2__1->SetBinError(6,0.2186357);
   csHist2__1->SetBinError(7,0.2658877);
   csHist2__1->SetBinError(8,0.2493742);
   csHist2__1->SetBinError(9,0.3161123);
   csHist2__1->SetBinError(10,0.2231952);
   csHist2__1->SetBinError(11,0.26294);
   csHist2__1->SetBinError(12,0.2377385);
   csHist2__1->SetMinimum(0);
   csHist2__1->SetMaximum(6);
   csHist2__1->SetEntries(12);
   csHist2__1->SetStats(0);
   csHist2__1->SetLineWidth(2);
   csHist2__1->SetMarkerStyle(20);
   csHist2__1->GetXaxis()->SetTitle("#it{#phi}_{CS}");
   csHist2__1->GetXaxis()->SetNdivisions(505);
   csHist2__1->GetXaxis()->SetLabelFont(132);
   csHist2__1->GetXaxis()->SetLabelOffset(0.01);
   csHist2__1->GetXaxis()->SetLabelSize(0.06);
   csHist2__1->GetXaxis()->SetTitleSize(0.072);
   csHist2__1->GetXaxis()->SetTitleOffset(0.95);
   csHist2__1->GetXaxis()->SetTitleFont(132);
   csHist2__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{#phi}_{CS} [nb]");
   csHist2__1->GetYaxis()->SetLabelFont(132);
   csHist2__1->GetYaxis()->SetLabelOffset(0.01);
   csHist2__1->GetYaxis()->SetLabelSize(0.06);
   csHist2__1->GetYaxis()->SetTitleSize(0.072);
   csHist2__1->GetYaxis()->SetTitleOffset(0.8);
   csHist2__1->GetYaxis()->SetTitleFont(132);
   csHist2__1->GetZaxis()->SetLabelFont(132);
   csHist2__1->GetZaxis()->SetLabelSize(0.06);
   csHist2__1->GetZaxis()->SetTitleSize(0.072);
   csHist2__1->GetZaxis()->SetTitleOffset(1.2);
   csHist2__1->GetZaxis()->SetTitleFont(132);
   csHist2__1->Draw("E1");
   Double_t xAxis2[13] = {0, 0.2617994, 0.5235988, 0.7853982, 1.047198, 1.308997, 1.570796, 1.832596, 2.094395, 2.356194, 2.617994, 2.879793, 3.141593}; 
   
   TH1F *csDPSHist__2 = new TH1F("csDPSHist__2","csDPSHist",12, xAxis2);
   csDPSHist__2->SetBinContent(1,1.756595);
   csDPSHist__2->SetBinContent(2,1.706651);
   csDPSHist__2->SetBinContent(3,1.637447);
   csDPSHist__2->SetBinContent(4,1.594041);
   csDPSHist__2->SetBinContent(5,1.555879);
   csDPSHist__2->SetBinContent(6,1.546136);
   csDPSHist__2->SetBinContent(7,1.540601);
   csDPSHist__2->SetBinContent(8,1.564457);
   csDPSHist__2->SetBinContent(9,1.596631);
   csDPSHist__2->SetBinContent(10,1.653308);
   csDPSHist__2->SetBinContent(11,1.693639);
   csDPSHist__2->SetBinContent(12,1.748017);
   csDPSHist__2->SetBinError(1,0.2476799);
   csDPSHist__2->SetBinError(2,0.2406378);
   csDPSHist__2->SetBinError(3,0.2308801);
   csDPSHist__2->SetBinError(4,0.2247598);
   csDPSHist__2->SetBinError(5,0.219379);
   csDPSHist__2->SetBinError(6,0.2180052);
   csDPSHist__2->SetBinError(7,0.2172248);
   csDPSHist__2->SetBinError(8,0.2205884);
   csDPSHist__2->SetBinError(9,0.225125);
   csDPSHist__2->SetBinError(10,0.2331164);
   csDPSHist__2->SetBinError(11,0.2388031);
   csDPSHist__2->SetBinError(12,0.2464705);
   csDPSHist__2->SetEntries(12);
   csDPSHist__2->SetStats(0);
   csDPSHist__2->SetLineColor(2);
   csDPSHist__2->SetLineWidth(2);
   csDPSHist__2->SetMarkerColor(2);
   csDPSHist__2->SetMarkerStyle(21);
   csDPSHist__2->GetXaxis()->SetNdivisions(505);
   csDPSHist__2->GetXaxis()->SetLabelFont(132);
   csDPSHist__2->GetXaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetXaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetXaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetXaxis()->SetTitleOffset(0.95);
   csDPSHist__2->GetXaxis()->SetTitleFont(132);
   csDPSHist__2->GetYaxis()->SetLabelFont(132);
   csDPSHist__2->GetYaxis()->SetLabelOffset(0.01);
   csDPSHist__2->GetYaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetYaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetYaxis()->SetTitleOffset(0.8);
   csDPSHist__2->GetYaxis()->SetTitleFont(132);
   csDPSHist__2->GetZaxis()->SetLabelFont(132);
   csDPSHist__2->GetZaxis()->SetLabelSize(0.06);
   csDPSHist__2->GetZaxis()->SetTitleSize(0.072);
   csDPSHist__2->GetZaxis()->SetTitleOffset(1.2);
   csDPSHist__2->GetZaxis()->SetTitleFont(132);
   csDPSHist__2->Draw("E1 same");
   Double_t xAxis3[13] = {0, 0.2617994, 0.5235988, 0.7853982, 1.047198, 1.308997, 1.570796, 1.832596, 2.094395, 2.356194, 2.617994, 2.879793, 3.141593}; 
   
   TH1F *csSPSHist2__3 = new TH1F("csSPSHist2__3","csSPSHist2",12, xAxis3);
   csSPSHist2__3->SetBinContent(1,1.167003);
   csSPSHist2__3->SetBinContent(2,1.582161);
   csSPSHist2__3->SetBinContent(3,1.721466);
   csSPSHist2__3->SetBinContent(4,1.595528);
   csSPSHist2__3->SetBinContent(5,1.641975);
   csSPSHist2__3->SetBinContent(6,1.021119);
   csSPSHist2__3->SetBinContent(7,1.462892);
   csSPSHist2__3->SetBinContent(8,1.453743);
   csSPSHist2__3->SetBinContent(9,1.706741);
   csSPSHist2__3->SetBinContent(10,1.099148);
   csSPSHist2__3->SetBinContent(11,1.745979);
   csSPSHist2__3->SetBinContent(12,0.7743469);
   csSPSHist2__3->SetBinError(1,0.3590201);
   csSPSHist2__3->SetBinError(2,0.3590135);
   csSPSHist2__3->SetBinError(3,0.3937548);
   csSPSHist2__3->SetBinError(4,0.3779133);
   csSPSHist2__3->SetBinError(5,0.4250271);
   csSPSHist2__3->SetBinError(6,0.3087521);
   csSPSHist2__3->SetBinError(7,0.3433408);
   csSPSHist2__3->SetBinError(8,0.3329365);
   csSPSHist2__3->SetBinError(9,0.3880828);
   csSPSHist2__3->SetBinError(10,0.3227373);
   csSPSHist2__3->SetBinError(11,0.3551962);
   csSPSHist2__3->SetBinError(12,0.3424431);
   csSPSHist2__3->SetEntries(12);
   csSPSHist2__3->SetStats(0);
   csSPSHist2__3->SetLineColor(4);
   csSPSHist2__3->SetLineWidth(2);
   csSPSHist2__3->SetMarkerColor(4);
   csSPSHist2__3->SetMarkerStyle(22);
   csSPSHist2__3->GetXaxis()->SetNdivisions(505);
   csSPSHist2__3->GetXaxis()->SetLabelFont(132);
   csSPSHist2__3->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist2__3->GetXaxis()->SetLabelSize(0.06);
   csSPSHist2__3->GetXaxis()->SetTitleSize(0.072);
   csSPSHist2__3->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist2__3->GetXaxis()->SetTitleFont(132);
   csSPSHist2__3->GetYaxis()->SetLabelFont(132);
   csSPSHist2__3->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist2__3->GetYaxis()->SetLabelSize(0.06);
   csSPSHist2__3->GetYaxis()->SetTitleSize(0.072);
   csSPSHist2__3->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist2__3->GetYaxis()->SetTitleFont(132);
   csSPSHist2__3->GetZaxis()->SetLabelFont(132);
   csSPSHist2__3->GetZaxis()->SetLabelSize(0.06);
   csSPSHist2__3->GetZaxis()->SetTitleSize(0.072);
   csSPSHist2__3->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist2__3->GetZaxis()->SetTitleFont(132);
   csSPSHist2__3->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.66,0.9,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist2","SPS+DPS data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csDPSHist","DPS data","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("csSPSHist2","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.75,0.49,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb, 4.2 fb^{#minus1}");
   pt_LaTex = pt->AddText("#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} < 4.1 GeV/#it{c}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig7b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig7b()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 00:21:01 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-0.5429913,-0.6075949,3.335518,3.189873);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[13] = {0, 0.2617994, 0.5235988, 0.7853982, 1.047198, 1.308997, 1.570796, 1.832596, 2.094395, 2.356194, 2.617994, 2.879793, 3.141593}; 
   
   TH1F *csSPSHist2__1 = new TH1F("csSPSHist2__1","csSPSHist2",12, xAxis1);
   csSPSHist2__1->SetBinContent(1,1.167003);
   csSPSHist2__1->SetBinContent(2,1.582161);
   csSPSHist2__1->SetBinContent(3,1.721466);
   csSPSHist2__1->SetBinContent(4,1.595528);
   csSPSHist2__1->SetBinContent(5,1.641975);
   csSPSHist2__1->SetBinContent(6,1.021119);
   csSPSHist2__1->SetBinContent(7,1.462892);
   csSPSHist2__1->SetBinContent(8,1.453743);
   csSPSHist2__1->SetBinContent(9,1.706741);
   csSPSHist2__1->SetBinContent(10,1.099148);
   csSPSHist2__1->SetBinContent(11,1.745979);
   csSPSHist2__1->SetBinContent(12,0.7743469);
   csSPSHist2__1->SetBinError(1,0.3590201);
   csSPSHist2__1->SetBinError(2,0.3590135);
   csSPSHist2__1->SetBinError(3,0.3937548);
   csSPSHist2__1->SetBinError(4,0.3779133);
   csSPSHist2__1->SetBinError(5,0.4250271);
   csSPSHist2__1->SetBinError(6,0.3087521);
   csSPSHist2__1->SetBinError(7,0.3433408);
   csSPSHist2__1->SetBinError(8,0.3329365);
   csSPSHist2__1->SetBinError(9,0.3880828);
   csSPSHist2__1->SetBinError(10,0.3227373);
   csSPSHist2__1->SetBinError(11,0.3551962);
   csSPSHist2__1->SetBinError(12,0.3424431);
   csSPSHist2__1->SetMinimum(0);
   csSPSHist2__1->SetMaximum(3);
   csSPSHist2__1->SetEntries(12);
   csSPSHist2__1->SetStats(0);
   
   TF1 *myF01 = new TF1("myF0","[0]-[0]*0.029*2*cos(2*x)-[0]*0.087*2*cos(4*x)",0,3.141593, TF1::EAddToList::kNo);
   myF01->SetFillColor(1);
   myF01->SetFillStyle(0);
   myF01->SetMarkerStyle(20);
   myF01->SetLineColor(8);
   myF01->SetLineWidth(2);
   myF01->SetChisquare(6.334431);
   myF01->SetNDF(11);
   myF01->GetXaxis()->SetNdivisions(505);
   myF01->GetXaxis()->SetLabelFont(132);
   myF01->GetXaxis()->SetLabelOffset(0.01);
   myF01->GetXaxis()->SetLabelSize(0.06);
   myF01->GetXaxis()->SetTitleSize(0.072);
   myF01->GetXaxis()->SetTitleOffset(0.95);
   myF01->GetXaxis()->SetTitleFont(132);
   myF01->GetYaxis()->SetLabelFont(132);
   myF01->GetYaxis()->SetLabelOffset(0.01);
   myF01->GetYaxis()->SetLabelSize(0.06);
   myF01->GetYaxis()->SetTitleSize(0.072);
   myF01->GetYaxis()->SetTitleOffset(0.8);
   myF01->GetYaxis()->SetTitleFont(132);
   myF01->SetParameter(0,1.389958);
   myF01->SetParError(0,0.1024999);
   myF01->SetParLimits(0,0,0);
   myF01->SetParent(csSPSHist2__1);
   csSPSHist2__1->GetListOfFunctions()->Add(myF01);
   csSPSHist2__1->SetLineColor(4);
   csSPSHist2__1->SetLineWidth(2);
   csSPSHist2__1->SetMarkerColor(4);
   csSPSHist2__1->SetMarkerStyle(22);
   csSPSHist2__1->GetXaxis()->SetTitle("#it{#phi}_{CS}");
   csSPSHist2__1->GetXaxis()->SetNdivisions(505);
   csSPSHist2__1->GetXaxis()->SetLabelFont(132);
   csSPSHist2__1->GetXaxis()->SetLabelOffset(0.01);
   csSPSHist2__1->GetXaxis()->SetLabelSize(0.06);
   csSPSHist2__1->GetXaxis()->SetTitleSize(0.072);
   csSPSHist2__1->GetXaxis()->SetTitleOffset(0.95);
   csSPSHist2__1->GetXaxis()->SetTitleFont(132);
   csSPSHist2__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{#phi}_{CS} [nb]");
   csSPSHist2__1->GetYaxis()->SetLabelFont(132);
   csSPSHist2__1->GetYaxis()->SetLabelOffset(0.01);
   csSPSHist2__1->GetYaxis()->SetLabelSize(0.06);
   csSPSHist2__1->GetYaxis()->SetTitleSize(0.072);
   csSPSHist2__1->GetYaxis()->SetTitleOffset(0.8);
   csSPSHist2__1->GetYaxis()->SetTitleFont(132);
   csSPSHist2__1->GetZaxis()->SetLabelFont(132);
   csSPSHist2__1->GetZaxis()->SetLabelSize(0.06);
   csSPSHist2__1->GetZaxis()->SetTitleSize(0.072);
   csSPSHist2__1->GetZaxis()->SetTitleOffset(1.2);
   csSPSHist2__1->GetZaxis()->SetTitleFont(132);
   csSPSHist2__1->Draw("");
   
   TPaveText *pt = new TPaveText(0.24,0.82,0.54,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb, 4.2 fb^{#minus1}, #it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} < 4.1 GeV/#it{c}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.22,0.75,0.52,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csSPSHist2","SPS data","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.45,0.75,0.72,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("myF0","#it{a}+#it{b}#timescos(2#it{#phi})+#it{c}#timescos(4#it{#phi})","l");
   entry->SetLineColor(8);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig8.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig8()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 00:29:24 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,750);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(0,0,1,1);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.1538462);
   myC0->SetRightMargin(0.05579399);
   myC0->SetTopMargin(0.02603862);
   myC0->SetBottomMargin(0.08988764);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: myC0_1
   TPad *myC0_1 = new TPad("myC0_1", "myC0_1",0,0.8,1,1);
   myC0_1->Draw();
   myC0_1->cd();
   myC0_1->Range(-2.074074,0.1,12.74074,4.322222);
   myC0_1->SetFillColor(0);
   myC0_1->SetBorderMode(0);
   myC0_1->SetBorderSize(2);
   myC0_1->SetTickx(1);
   myC0_1->SetTicky(1);
   myC0_1->SetLeftMargin(0.14);
   myC0_1->SetRightMargin(0.05);
   myC0_1->SetBottomMargin(0);
   myC0_1->SetFrameLineWidth(2);
   myC0_1->SetFrameBorderMode(0);
   myC0_1->SetFrameLineWidth(2);
   myC0_1->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12}; 
   
   TH1F *newHist__1 = new TH1F("newHist__1","newHist",10, xAxis1);
   newHist__1->SetMinimum(0.1);
   newHist__1->SetMaximum(3.9);
   newHist__1->SetLineWidth(2);
   newHist__1->SetMarkerStyle(20);
   newHist__1->GetXaxis()->SetNdivisions(505);
   newHist__1->GetXaxis()->SetLabelFont(132);
   newHist__1->GetXaxis()->SetLabelOffset(0.01);
   newHist__1->GetXaxis()->SetLabelSize(0.06);
   newHist__1->GetXaxis()->SetTitleSize(0.072);
   newHist__1->GetXaxis()->SetTickLength(0.1);
   newHist__1->GetXaxis()->SetTitleOffset(0.95);
   newHist__1->GetXaxis()->SetTitleFont(132);
   newHist__1->GetYaxis()->SetNdivisions(1);
   newHist__1->GetYaxis()->SetLabelFont(132);
   newHist__1->GetYaxis()->SetLabelOffset(0.01);
   newHist__1->GetYaxis()->SetLabelSize(0);
   newHist__1->GetYaxis()->SetTitleSize(0.072);
   newHist__1->GetYaxis()->SetTitleOffset(0.8);
   newHist__1->GetYaxis()->SetTitleFont(132);
   newHist__1->GetZaxis()->SetLabelFont(132);
   newHist__1->GetZaxis()->SetLabelSize(0.06);
   newHist__1->GetZaxis()->SetTitleSize(0.072);
   newHist__1->GetZaxis()->SetTitleOffset(1.2);
   newHist__1->GetZaxis()->SetTitleFont(132);
   newHist__1->Draw("");
   
   Double_t Graph0_fx1001[1] = {
   4};
   Double_t Graph0_fy1001[1] = {
   3};
   Double_t Graph0_fex1001[1] = {
   0.17};
   Double_t Graph0_fey1001[1] = {
   0};
   TGraphErrors *gre = new TGraphErrors(1,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetFillStyle(1000);
   gre->SetLineWidth(4);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","Graph",100,3.796,4.204);
   Graph_Graph01001->SetMinimum(2.9);
   Graph_Graph01001->SetMaximum(4.1);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw(" p");
   
   Double_t Graph1_fx1002[1] = {
   4.02};
   Double_t Graph1_fy1002[1] = {
   2};
   Double_t Graph1_fex1002[1] = {
   0.19};
   Double_t Graph1_fey1002[1] = {
   0};
   gre = new TGraphErrors(1,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   
   TH1F *Graph_Graph11002 = new TH1F("Graph_Graph11002","Graph",100,3.792,4.248);
   Graph_Graph11002->SetMinimum(1.9);
   Graph_Graph11002->SetMaximum(3.1);
   Graph_Graph11002->SetDirectory(0);
   Graph_Graph11002->SetStats(0);
   Graph_Graph11002->SetLineWidth(2);
   Graph_Graph11002->SetMarkerStyle(20);
   Graph_Graph11002->GetXaxis()->SetNdivisions(505);
   Graph_Graph11002->GetXaxis()->SetLabelFont(132);
   Graph_Graph11002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11002->GetXaxis()->SetTitleFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph11002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph11002->GetYaxis()->SetTitleFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11002);
   
   gre->Draw(" p");
   
   Double_t Graph2_fx1003[1] = {
   4.07};
   Double_t Graph2_fy1003[1] = {
   1};
   Double_t Graph2_fex1003[1] = {
   0.16};
   Double_t Graph2_fey1003[1] = {
   0};
   gre = new TGraphErrors(1,Graph2_fx1003,Graph2_fy1003,Graph2_fex1003,Graph2_fey1003);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   
   TH1F *Graph_Graph21003 = new TH1F("Graph_Graph21003","Graph",100,3.878,4.262);
   Graph_Graph21003->SetMinimum(0.9);
   Graph_Graph21003->SetMaximum(2.1);
   Graph_Graph21003->SetDirectory(0);
   Graph_Graph21003->SetStats(0);
   Graph_Graph21003->SetLineWidth(2);
   Graph_Graph21003->SetMarkerStyle(20);
   Graph_Graph21003->GetXaxis()->SetNdivisions(505);
   Graph_Graph21003->GetXaxis()->SetLabelFont(132);
   Graph_Graph21003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21003->GetXaxis()->SetTitleFont(132);
   Graph_Graph21003->GetYaxis()->SetLabelFont(132);
   Graph_Graph21003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph21003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph21003->GetYaxis()->SetTitleFont(132);
   Graph_Graph21003->GetZaxis()->SetLabelFont(132);
   Graph_Graph21003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21003);
   
   gre->Draw(" p");
   TLatex *   tex = new TLatex(0.5,3,"<#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}}>");
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.24);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(6.3,2.8,"2.0 < #it{y}_{di-#it{J/#kern[-0.2]{#psi}}} < 3.0");
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.225);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(6.3,1.8,"3.0 < #it{y}_{di-#it{J/#kern[-0.2]{#psi}}} < 3.5");
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.225);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(6.3,0.8,"3.5 < #it{y}_{di-#it{J/#kern[-0.2]{#psi}}} < 4.5");
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.225);
   tex->SetLineWidth(2);
   tex->Draw();
   myC0_1->Modified();
   myC0->cd();
  
// ------------>Primitives in pad: myC0_2
   TPad *myC0_2 = new TPad("myC0_2", "myC0_2",0,0,1,0.8);
   myC0_2->Draw();
   myC0_2->cd();
   myC0_2->Range(-2.074074,-0.0647619,12.74074,0.34);
   myC0_2->SetFillColor(0);
   myC0_2->SetBorderMode(0);
   myC0_2->SetBorderSize(2);
   myC0_2->SetTickx(1);
   myC0_2->SetTicky(1);
   myC0_2->SetLeftMargin(0.14);
   myC0_2->SetRightMargin(0.05);
   myC0_2->SetTopMargin(0);
   myC0_2->SetBottomMargin(0.16);
   myC0_2->SetFrameLineWidth(2);
   myC0_2->SetFrameBorderMode(0);
   myC0_2->SetFrameLineWidth(2);
   myC0_2->SetFrameBorderMode(0);
   Double_t xAxis2[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12}; 
   
   TH1F *histY0__2 = new TH1F("histY0__2","histM0",10, xAxis2);
   histY0__2->SetBinContent(1,0.117965);
   histY0__2->SetBinContent(2,0.1742023);
   histY0__2->SetBinContent(3,0.1635921);
   histY0__2->SetBinContent(4,0.1205295);
   histY0__2->SetBinContent(5,0.1046332);
   histY0__2->SetBinContent(6,0.08866379);
   histY0__2->SetBinContent(7,0.06536069);
   histY0__2->SetBinContent(8,0.06381846);
   histY0__2->SetBinContent(9,0.03045779);
   histY0__2->SetBinContent(10,0.02015973);
   histY0__2->SetBinError(1,0.02266228);
   histY0__2->SetBinError(2,0.03352758);
   histY0__2->SetBinError(3,0.04211216);
   histY0__2->SetBinError(4,0.03267166);
   histY0__2->SetBinError(5,0.02605796);
   histY0__2->SetBinError(6,0.02230481);
   histY0__2->SetBinError(7,0.0149094);
   histY0__2->SetBinError(8,0.0119907);
   histY0__2->SetBinError(9,0.005928527);
   histY0__2->SetBinError(10,0.003367985);
   histY0__2->SetMinimum(0);
   histY0__2->SetMaximum(0.34);
   histY0__2->SetEntries(10);
   histY0__2->SetLineWidth(2);
   histY0__2->SetMarkerStyle(20);
   histY0__2->GetXaxis()->SetTitle("#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [GeV/#it{c}]");
   histY0__2->GetXaxis()->SetNdivisions(505);
   histY0__2->GetXaxis()->SetLabelFont(132);
   histY0__2->GetXaxis()->SetLabelOffset(0.01);
   histY0__2->GetXaxis()->SetLabelSize(0.06);
   histY0__2->GetXaxis()->SetTitleSize(0.072);
   histY0__2->GetXaxis()->SetTitleOffset(0.95);
   histY0__2->GetXaxis()->SetTitleFont(132);
   histY0__2->GetYaxis()->SetTitle("1/#it{#sigma}#upoint#kern[0.2]{d}#it{#sigma}/d#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [#it{c}/GeV]");
   histY0__2->GetYaxis()->SetLabelFont(132);
   histY0__2->GetYaxis()->SetLabelOffset(0.01);
   histY0__2->GetYaxis()->SetLabelSize(0.06);
   histY0__2->GetYaxis()->SetTitleSize(0.072);
   histY0__2->GetYaxis()->SetTitleOffset(0.9);
   histY0__2->GetYaxis()->SetTitleFont(132);
   histY0__2->GetZaxis()->SetLabelFont(132);
   histY0__2->GetZaxis()->SetLabelSize(0.06);
   histY0__2->GetZaxis()->SetTitleSize(0.072);
   histY0__2->GetZaxis()->SetTitleOffset(1.2);
   histY0__2->GetZaxis()->SetTitleFont(132);
   histY0__2->Draw("E1");
   Double_t xAxis3[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12}; 
   
   TH1F *histY1__3 = new TH1F("histY1__3","histM1",10, xAxis3);
   histY1__3->SetBinContent(1,0.1207104);
   histY1__3->SetBinContent(2,0.1447331);
   histY1__3->SetBinContent(3,0.1538722);
   histY1__3->SetBinContent(4,0.1477082);
   histY1__3->SetBinContent(5,0.1187602);
   histY1__3->SetBinContent(6,0.09364849);
   histY1__3->SetBinContent(7,0.07742941);
   histY1__3->SetBinContent(8,0.04404427);
   histY1__3->SetBinContent(9,0.03378787);
   histY1__3->SetBinContent(10,0.01575902);
   histY1__3->SetBinError(1,0.02460547);
   histY1__3->SetBinError(2,0.04253263);
   histY1__3->SetBinError(3,0.04526711);
   histY1__3->SetBinError(4,0.04398544);
   histY1__3->SetBinError(5,0.03559193);
   histY1__3->SetBinError(6,0.02538861);
   histY1__3->SetBinError(7,0.01880001);
   histY1__3->SetBinError(8,0.01197933);
   histY1__3->SetBinError(9,0.006816465);
   histY1__3->SetBinError(10,0.003166908);
   histY1__3->SetEntries(10);
   histY1__3->SetLineColor(2);
   histY1__3->SetLineWidth(2);
   histY1__3->SetMarkerColor(2);
   histY1__3->SetMarkerStyle(21);
   histY1__3->GetXaxis()->SetNdivisions(505);
   histY1__3->GetXaxis()->SetLabelFont(132);
   histY1__3->GetXaxis()->SetLabelOffset(0.01);
   histY1__3->GetXaxis()->SetLabelSize(0.06);
   histY1__3->GetXaxis()->SetTitleSize(0.072);
   histY1__3->GetXaxis()->SetTitleOffset(0.95);
   histY1__3->GetXaxis()->SetTitleFont(132);
   histY1__3->GetYaxis()->SetLabelFont(132);
   histY1__3->GetYaxis()->SetLabelOffset(0.01);
   histY1__3->GetYaxis()->SetLabelSize(0.06);
   histY1__3->GetYaxis()->SetTitleSize(0.072);
   histY1__3->GetYaxis()->SetTitleOffset(0.8);
   histY1__3->GetYaxis()->SetTitleFont(132);
   histY1__3->GetZaxis()->SetLabelFont(132);
   histY1__3->GetZaxis()->SetLabelSize(0.06);
   histY1__3->GetZaxis()->SetTitleSize(0.072);
   histY1__3->GetZaxis()->SetTitleOffset(1.2);
   histY1__3->GetZaxis()->SetTitleFont(132);
   histY1__3->Draw("E1 same");
   Double_t xAxis4[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12}; 
   
   TH1F *histY2__4 = new TH1F("histY2__4","histM2",10, xAxis4);
   histY2__4->SetBinContent(1,0.1063459);
   histY2__4->SetBinContent(2,0.1449332);
   histY2__4->SetBinContent(3,0.1609814);
   histY2__4->SetBinContent(4,0.1597904);
   histY2__4->SetBinContent(5,0.1093055);
   histY2__4->SetBinContent(6,0.09807058);
   histY2__4->SetBinContent(7,0.07496139);
   histY2__4->SetBinContent(8,0.03428686);
   histY2__4->SetBinContent(9,0.04017745);
   histY2__4->SetBinContent(10,0.01548491);
   histY2__4->SetBinError(1,0.01991636);
   histY2__4->SetBinError(2,0.03186523);
   histY2__4->SetBinError(3,0.03625773);
   histY2__4->SetBinError(4,0.03358184);
   histY2__4->SetBinError(5,0.0269256);
   histY2__4->SetBinError(6,0.02107947);
   histY2__4->SetBinError(7,0.01557571);
   histY2__4->SetBinError(8,0.01014923);
   histY2__4->SetBinError(9,0.006352954);
   histY2__4->SetBinError(10,0.0030969);
   histY2__4->SetEntries(10);
   histY2__4->SetLineColor(4);
   histY2__4->SetLineWidth(2);
   histY2__4->SetMarkerColor(4);
   histY2__4->SetMarkerStyle(22);
   histY2__4->GetXaxis()->SetNdivisions(505);
   histY2__4->GetXaxis()->SetLabelFont(132);
   histY2__4->GetXaxis()->SetLabelOffset(0.01);
   histY2__4->GetXaxis()->SetLabelSize(0.06);
   histY2__4->GetXaxis()->SetTitleSize(0.072);
   histY2__4->GetXaxis()->SetTitleOffset(0.95);
   histY2__4->GetXaxis()->SetTitleFont(132);
   histY2__4->GetYaxis()->SetLabelFont(132);
   histY2__4->GetYaxis()->SetLabelOffset(0.01);
   histY2__4->GetYaxis()->SetLabelSize(0.06);
   histY2__4->GetYaxis()->SetTitleSize(0.072);
   histY2__4->GetYaxis()->SetTitleOffset(0.8);
   histY2__4->GetYaxis()->SetTitleFont(132);
   histY2__4->GetZaxis()->SetLabelFont(132);
   histY2__4->GetZaxis()->SetLabelSize(0.06);
   histY2__4->GetZaxis()->SetTitleSize(0.072);
   histY2__4->GetZaxis()->SetTitleOffset(1.2);
   histY2__4->GetZaxis()->SetTitleFont(132);
   histY2__4->Draw("E1 same");
   Double_t xAxis5[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12}; 
   
   TH1F *histY0__5 = new TH1F("histY0__5","histM0",10, xAxis5);
   histY0__5->SetBinContent(1,0.117965);
   histY0__5->SetBinContent(2,0.1742023);
   histY0__5->SetBinContent(3,0.1635921);
   histY0__5->SetBinContent(4,0.1205295);
   histY0__5->SetBinContent(5,0.1046332);
   histY0__5->SetBinContent(6,0.08866379);
   histY0__5->SetBinContent(7,0.06536069);
   histY0__5->SetBinContent(8,0.06381846);
   histY0__5->SetBinContent(9,0.03045779);
   histY0__5->SetBinContent(10,0.02015973);
   histY0__5->SetBinError(1,0.02266228);
   histY0__5->SetBinError(2,0.03352758);
   histY0__5->SetBinError(3,0.04211216);
   histY0__5->SetBinError(4,0.03267166);
   histY0__5->SetBinError(5,0.02605796);
   histY0__5->SetBinError(6,0.02230481);
   histY0__5->SetBinError(7,0.0149094);
   histY0__5->SetBinError(8,0.0119907);
   histY0__5->SetBinError(9,0.005928527);
   histY0__5->SetBinError(10,0.003367985);
   histY0__5->SetMinimum(0);
   histY0__5->SetMaximum(0.34);
   histY0__5->SetEntries(10);
   histY0__5->SetLineWidth(2);
   histY0__5->SetMarkerStyle(20);
   histY0__5->GetXaxis()->SetTitle("#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [GeV/#it{c}]");
   histY0__5->GetXaxis()->SetNdivisions(505);
   histY0__5->GetXaxis()->SetLabelFont(132);
   histY0__5->GetXaxis()->SetLabelOffset(0.01);
   histY0__5->GetXaxis()->SetLabelSize(0.06);
   histY0__5->GetXaxis()->SetTitleSize(0.072);
   histY0__5->GetXaxis()->SetTitleOffset(0.95);
   histY0__5->GetXaxis()->SetTitleFont(132);
   histY0__5->GetYaxis()->SetTitle("1/#it{#sigma}#upoint#kern[0.2]{d}#it{#sigma}/d#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [#it{c}/GeV]");
   histY0__5->GetYaxis()->SetLabelFont(132);
   histY0__5->GetYaxis()->SetLabelOffset(0.01);
   histY0__5->GetYaxis()->SetLabelSize(0.06);
   histY0__5->GetYaxis()->SetTitleSize(0.072);
   histY0__5->GetYaxis()->SetTitleOffset(0.9);
   histY0__5->GetYaxis()->SetTitleFont(132);
   histY0__5->GetZaxis()->SetLabelFont(132);
   histY0__5->GetZaxis()->SetLabelSize(0.06);
   histY0__5->GetZaxis()->SetTitleSize(0.072);
   histY0__5->GetZaxis()->SetTitleOffset(1.2);
   histY0__5->GetZaxis()->SetTitleFont(132);
   histY0__5->Draw("E1 same");
   
   Double_t Graph0_fx3001[21] = {
   0,
   0.2,
   0.4,
   0.6,
   0.8,
   1,
   1.2,
   1.4,
   1.6,
   1.8,
   2,
   2.2,
   2.4,
   2.6,
   2.8,
   3,
   3.2,
   3.4,
   3.6,
   3.8,
   4};
   Double_t Graph0_fy3001[21] = {
   0,
   0.01907516,
   0.03803507,
   0.05659157,
   0.07462941,
   0.09197571,
   0.1084576,
   0.1240174,
   0.1385398,
   0.1518521,
   0.1639542,
   0.1747884,
   0.1842972,
   0.1924805,
   0.1993383,
   0.2049283,
   0.2092505,
   0.2123048,
   0.2142642,
   0.2151286,
   0.2149558};
   Double_t Graph0_felx3001[21] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3001[21] = {
   0,
   0.001094949,
   0.002189898,
   0.00311196,
   0.003918764,
   0.004552682,
   0.004898456,
   0.005013713,
   0.004956084,
   0.004495053,
   0.003861136,
   0.002939073,
   0.001728867,
   0.0003457733,
   0.00103732,
   0.002189898,
   0.003342476,
   0.004495053,
   0.00570526,
   0.006857838,
   0.007895158};
   Double_t Graph0_fehx3001[21] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3001[21] = {
   0,
   0.0008068044,
   0.001440722,
   0.002132269,
   0.002650929,
   0.002996702,
   0.003284847,
   0.003342476,
   0.003169589,
   0.002881444,
   0.002362784,
   0.001728867,
   0.0009220622,
   5.762889e-05,
   0.001325464,
   0.003054331,
   0.004956084,
   0.007030724,
   0.009047735,
   0.01112238,
   0.01325464};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(21,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = 1438;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,4.4);
   Graph_Graph03001->SetMinimum(0);
   Graph_Graph03001->SetMaximum(0.2510314);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("3 ");
   
   Double_t Graph1_fx3002[21] = {
   0,
   0.2,
   0.4,
   0.6,
   0.8,
   1,
   1.2,
   1.4,
   1.6,
   1.8,
   2,
   2.2,
   2.4,
   2.6,
   2.8,
   3,
   3.2,
   3.4,
   3.6,
   3.8,
   4};
   Double_t Graph1_fy3002[21] = {
   0,
   0.01927881,
   0.03838752,
   0.0570426,
   0.07518737,
   0.09248159,
   0.1089253,
   0.1242916,
   0.1384672,
   0.1513954,
   0.1629627,
   0.1731691,
   0.1820147,
   0.1894427,
   0.1955098,
   0.2002161,
   0.203675,
   0.2058864,
   0.2069637,
   0.2069637,
   0.2060565};
   Double_t Graph1_felx3002[21] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3002[21] = {
   0,
   0.001474262,
   0.002891822,
   0.004082572,
   0.00521662,
   0.005953751,
   0.006464072,
   0.006634179,
   0.00640737,
   0.005897048,
   0.004933108,
   0.003685655,
   0.002097988,
   0.0003969167,
   0.001984584,
   0.003628953,
   0.005330024,
   0.007031096,
   0.008675465,
   0.01026313,
   0.0117941};
   Double_t Graph1_fehx3002[21] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3002[21] = {
   0,
   0.001247453,
   0.0023815,
   0.003458846,
   0.004252679,
   0.004876405,
   0.005159917,
   0.00521662,
   0.004933108,
   0.004366084,
   0.003515548,
   0.002438203,
   0.001134048,
   0.0001134048,
   0.001814476,
   0.004139274,
   0.006520775,
   0.009072382,
   0.01162399,
   0.0142323,
   0.0167272};
   grae = new TGraphAsymmErrors(21,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1439;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13002 = new TH1F("Graph_Graph13002","Graph",100,0,4.4);
   Graph_Graph13002->SetMinimum(0);
   Graph_Graph13002->SetMaximum(0.245062);
   Graph_Graph13002->SetDirectory(0);
   Graph_Graph13002->SetStats(0);
   Graph_Graph13002->SetLineWidth(2);
   Graph_Graph13002->SetMarkerStyle(20);
   Graph_Graph13002->GetXaxis()->SetNdivisions(505);
   Graph_Graph13002->GetXaxis()->SetLabelFont(132);
   Graph_Graph13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetXaxis()->SetTitleFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph13002->GetYaxis()->SetTitleFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13002);
   
   grae->Draw("3 ");
   
   Double_t Graph2_fx3003[21] = {
   0,
   0.2,
   0.4,
   0.6,
   0.8,
   1,
   1.2,
   1.4,
   1.6,
   1.8,
   2,
   2.2,
   2.4,
   2.6,
   2.8,
   3,
   3.2,
   3.4,
   3.6,
   3.8,
   4};
   Double_t Graph2_fy3003[21] = {
   0,
   0.02036501,
   0.040444,
   0.06000814,
   0.07888582,
   0.09684822,
   0.1136665,
   0.1291691,
   0.143356,
   0.1559983,
   0.1670961,
   0.1766493,
   0.1846008,
   0.1910078,
   0.1959274,
   0.1994742,
   0.2015907,
   0.202506,
   0.2022772,
   0.2010187,
   0.1987877};
   Double_t Graph2_felx3003[21] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3003[21] = {
   0,
   0.002230999,
   0.004290382,
   0.006120945,
   0.007722687,
   0.008866789,
   0.00955325,
   0.009724866,
   0.009381635,
   0.008466354,
   0.007036226,
   0.005148458,
   0.002745844,
   0.001029692,
   0.003718331,
   0.00652138,
   0.00921002,
   0.01189866,
   0.01453009,
   0.01698991,
   0.01916371};
   Double_t Graph2_fehx3003[21] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3003[21] = {
   0,
   0.002173793,
   0.004290382,
   0.006120945,
   0.007551072,
   0.008523559,
   0.009038404,
   0.008981199,
   0.008351943,
   0.007265047,
   0.005720509,
   0.003775536,
   0.001487332,
   0.0005148458,
   0.00303187,
   0.00629256,
   0.009782071,
   0.01327158,
   0.0168183,
   0.0202506,
   0.0236257};
   grae = new TGraphAsymmErrors(21,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = 1440;
   color = new TColor(ci, 0, 0, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23003 = new TH1F("Graph_Graph23003","Graph",100,0,4.4);
   Graph_Graph23003->SetMinimum(0);
   Graph_Graph23003->SetMaximum(0.2446547);
   Graph_Graph23003->SetDirectory(0);
   Graph_Graph23003->SetStats(0);
   Graph_Graph23003->SetLineWidth(2);
   Graph_Graph23003->SetMarkerStyle(20);
   Graph_Graph23003->GetXaxis()->SetNdivisions(505);
   Graph_Graph23003->GetXaxis()->SetLabelFont(132);
   Graph_Graph23003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23003->GetXaxis()->SetTitleFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph23003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph23003->GetYaxis()->SetTitleFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23003);
   
   grae->Draw("3 ");
   
   TLegend *leg = new TLegend(0.48,0.56,0.83,0.96,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","TMD: #it{y}_{di-#it{J/#kern[-0.2]{#psi}}} = 2.50","f");

   ci = 1438;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","TMD: #it{y}_{di-#it{J/#kern[-0.2]{#psi}}} = 3.25","f");

   ci = 1439;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","TMD: #it{y}_{di-#it{J/#kern[-0.2]{#psi}}} = 4.00","f");

   ci = 1440;
   color = new TColor(ci, 0, 0, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("histY0","2.0 < #it{y}_{di-#it{J/#kern[-0.2]{#psi}}} < 3.0","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("histY1","3.0 < #it{y}_{di-#it{J/#kern[-0.2]{#psi}}} < 3.5","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("histY2","3.5 < #it{y}_{di-#it{J/#kern[-0.2]{#psi}}} < 4.5","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.75,0.34,0.97,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt_LaTex = pt->AddText("SPS");
   pt->Draw();
   myC0_2->Modified();
   myC0->cd();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig9.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig9()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 00:26:58 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,750);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(0,0,1,1);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.1538462);
   myC0->SetRightMargin(0.05579399);
   myC0->SetTopMargin(0.02603862);
   myC0->SetBottomMargin(0.08988764);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: myC0_1
   TPad *myC0_1 = new TPad("myC0_1", "myC0_1",0,0.8,1,1);
   myC0_1->Draw();
   myC0_1->cd();
   myC0_1->Range(-2.074074,0.1,12.74074,4.322222);
   myC0_1->SetFillColor(0);
   myC0_1->SetBorderMode(0);
   myC0_1->SetBorderSize(2);
   myC0_1->SetTickx(1);
   myC0_1->SetTicky(1);
   myC0_1->SetLeftMargin(0.14);
   myC0_1->SetRightMargin(0.05);
   myC0_1->SetBottomMargin(0);
   myC0_1->SetFrameLineWidth(2);
   myC0_1->SetFrameBorderMode(0);
   myC0_1->SetFrameLineWidth(2);
   myC0_1->SetFrameBorderMode(0);
   Double_t xAxis1[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12}; 
   
   TH1F *newHist__1 = new TH1F("newHist__1","newHist",10, xAxis1);
   newHist__1->SetMinimum(0.1);
   newHist__1->SetMaximum(3.9);
   newHist__1->SetLineWidth(2);
   newHist__1->SetMarkerStyle(20);
   newHist__1->GetXaxis()->SetNdivisions(505);
   newHist__1->GetXaxis()->SetLabelFont(132);
   newHist__1->GetXaxis()->SetLabelOffset(0.01);
   newHist__1->GetXaxis()->SetLabelSize(0.06);
   newHist__1->GetXaxis()->SetTitleSize(0.072);
   newHist__1->GetXaxis()->SetTickLength(0.1);
   newHist__1->GetXaxis()->SetTitleOffset(0.95);
   newHist__1->GetXaxis()->SetTitleFont(132);
   newHist__1->GetYaxis()->SetNdivisions(1);
   newHist__1->GetYaxis()->SetLabelFont(132);
   newHist__1->GetYaxis()->SetLabelOffset(0.01);
   newHist__1->GetYaxis()->SetLabelSize(0);
   newHist__1->GetYaxis()->SetTitleSize(0.072);
   newHist__1->GetYaxis()->SetTitleOffset(0.8);
   newHist__1->GetYaxis()->SetTitleFont(132);
   newHist__1->GetZaxis()->SetLabelFont(132);
   newHist__1->GetZaxis()->SetLabelSize(0.06);
   newHist__1->GetZaxis()->SetTitleSize(0.072);
   newHist__1->GetZaxis()->SetTitleOffset(1.2);
   newHist__1->GetZaxis()->SetTitleFont(132);
   newHist__1->Draw("");
   
   Double_t Graph0_fx1001[1] = {
   3.79};
   Double_t Graph0_fy1001[1] = {
   3};
   Double_t Graph0_fex1001[1] = {
   0.14};
   Double_t Graph0_fey1001[1] = {
   0};
   TGraphErrors *gre = new TGraphErrors(1,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetFillStyle(1000);
   gre->SetLineWidth(4);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","Graph",100,3.622,3.958);
   Graph_Graph01001->SetMinimum(2.9);
   Graph_Graph01001->SetMaximum(4.1);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw(" p");
   
   Double_t Graph1_fx1002[1] = {
   4.1};
   Double_t Graph1_fy1002[1] = {
   2};
   Double_t Graph1_fex1002[1] = {
   0.16};
   Double_t Graph1_fey1002[1] = {
   0};
   gre = new TGraphErrors(1,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetFillColor(ci);
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   
   TH1F *Graph_Graph11002 = new TH1F("Graph_Graph11002","Graph",100,3.908,4.292);
   Graph_Graph11002->SetMinimum(1.9);
   Graph_Graph11002->SetMaximum(3.1);
   Graph_Graph11002->SetDirectory(0);
   Graph_Graph11002->SetStats(0);
   Graph_Graph11002->SetLineWidth(2);
   Graph_Graph11002->SetMarkerStyle(20);
   Graph_Graph11002->GetXaxis()->SetNdivisions(505);
   Graph_Graph11002->GetXaxis()->SetLabelFont(132);
   Graph_Graph11002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11002->GetXaxis()->SetTitleFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph11002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph11002->GetYaxis()->SetTitleFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11002);
   
   gre->Draw(" p");
   
   Double_t Graph2_fx1003[1] = {
   4.28};
   Double_t Graph2_fy1003[1] = {
   1};
   Double_t Graph2_fex1003[1] = {
   0.29};
   Double_t Graph2_fey1003[1] = {
   0};
   gre = new TGraphErrors(1,Graph2_fx1003,Graph2_fy1003,Graph2_fex1003,Graph2_fey1003);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   
   TH1F *Graph_Graph21003 = new TH1F("Graph_Graph21003","Graph",100,3.932,4.628);
   Graph_Graph21003->SetMinimum(0.9);
   Graph_Graph21003->SetMaximum(2.1);
   Graph_Graph21003->SetDirectory(0);
   Graph_Graph21003->SetStats(0);
   Graph_Graph21003->SetLineWidth(2);
   Graph_Graph21003->SetMarkerStyle(20);
   Graph_Graph21003->GetXaxis()->SetNdivisions(505);
   Graph_Graph21003->GetXaxis()->SetLabelFont(132);
   Graph_Graph21003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21003->GetXaxis()->SetTitleFont(132);
   Graph_Graph21003->GetYaxis()->SetLabelFont(132);
   Graph_Graph21003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph21003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph21003->GetYaxis()->SetTitleFont(132);
   Graph_Graph21003->GetZaxis()->SetLabelFont(132);
   Graph_Graph21003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21003);
   
   gre->Draw(" p");
   TLatex *   tex = new TLatex(0.5,3,"<#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}}>");
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.24);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(5.4,3,"6 < #it{m}_{di-#it{J/#kern[-0.2]{#psi}}} < 7 GeV/#it{c}^{2}");
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.225);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(5.4,2,"7 < #it{m}_{di-#it{J/#kern[-0.2]{#psi}}} < 9 GeV/#it{c}^{2}");
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.225);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(5.4,1,"9 < #it{m}_{di-#it{J/#kern[-0.2]{#psi}}} < 24 GeV/#it{c}^{2}");
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.225);
   tex->SetLineWidth(2);
   tex->Draw();
   myC0_1->Modified();
   myC0->cd();
  
// ------------>Primitives in pad: myC0_2
   TPad *myC0_2 = new TPad("myC0_2", "myC0_2",0,0,1,0.8);
   myC0_2->Draw();
   myC0_2->cd();
   myC0_2->Range(-2.074074,-0.0895238,12.74074,0.47);
   myC0_2->SetFillColor(0);
   myC0_2->SetBorderMode(0);
   myC0_2->SetBorderSize(2);
   myC0_2->SetTickx(1);
   myC0_2->SetTicky(1);
   myC0_2->SetLeftMargin(0.14);
   myC0_2->SetRightMargin(0.05);
   myC0_2->SetTopMargin(0);
   myC0_2->SetBottomMargin(0.16);
   myC0_2->SetFrameLineWidth(2);
   myC0_2->SetFrameBorderMode(0);
   myC0_2->SetFrameLineWidth(2);
   myC0_2->SetFrameBorderMode(0);
   Double_t xAxis2[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12}; 
   
   TH1F *histM0__2 = new TH1F("histM0__2","histM0",10, xAxis2);
   histM0__2->SetBinContent(1,0.1329283);
   histM0__2->SetBinContent(2,0.158193);
   histM0__2->SetBinContent(3,0.1966691);
   histM0__2->SetBinContent(4,0.1288181);
   histM0__2->SetBinContent(5,0.1144537);
   histM0__2->SetBinContent(6,0.07150844);
   histM0__2->SetBinContent(7,0.05975323);
   histM0__2->SetBinContent(8,0.04548596);
   histM0__2->SetBinContent(9,0.02809942);
   histM0__2->SetBinContent(10,0.0179957);
   histM0__2->SetBinError(1,0.02316494);
   histM0__2->SetBinError(2,0.03274574);
   histM0__2->SetBinError(3,0.04251649);
   histM0__2->SetBinError(4,0.02648825);
   histM0__2->SetBinError(5,0.02130794);
   histM0__2->SetBinError(6,0.01603232);
   histM0__2->SetBinError(7,0.01008762);
   histM0__2->SetBinError(8,0.008992751);
   histM0__2->SetBinError(9,0.004266952);
   histM0__2->SetBinError(10,0.002798973);
   histM0__2->SetMinimum(0);
   histM0__2->SetMaximum(0.47);
   histM0__2->SetEntries(10);
   histM0__2->SetLineWidth(2);
   histM0__2->SetMarkerStyle(20);
   histM0__2->GetXaxis()->SetTitle("#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [GeV/#it{c}]");
   histM0__2->GetXaxis()->SetNdivisions(505);
   histM0__2->GetXaxis()->SetLabelFont(132);
   histM0__2->GetXaxis()->SetLabelOffset(0.01);
   histM0__2->GetXaxis()->SetLabelSize(0.06);
   histM0__2->GetXaxis()->SetTitleSize(0.072);
   histM0__2->GetXaxis()->SetTitleOffset(0.95);
   histM0__2->GetXaxis()->SetTitleFont(132);
   histM0__2->GetYaxis()->SetTitle("1/#it{#sigma}#upoint#kern[0.2]{d}#it{#sigma}/d#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [#it{c}/GeV]");
   histM0__2->GetYaxis()->SetLabelFont(132);
   histM0__2->GetYaxis()->SetLabelOffset(0.01);
   histM0__2->GetYaxis()->SetLabelSize(0.06);
   histM0__2->GetYaxis()->SetTitleSize(0.072);
   histM0__2->GetYaxis()->SetTitleOffset(0.9);
   histM0__2->GetYaxis()->SetTitleFont(132);
   histM0__2->GetZaxis()->SetLabelFont(132);
   histM0__2->GetZaxis()->SetLabelSize(0.06);
   histM0__2->GetZaxis()->SetTitleSize(0.072);
   histM0__2->GetZaxis()->SetTitleOffset(1.2);
   histM0__2->GetZaxis()->SetTitleFont(132);
   histM0__2->Draw("E1");
   Double_t xAxis3[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12}; 
   
   TH1F *histM1__3 = new TH1F("histM1__3","histM1",10, xAxis3);
   histM1__3->SetBinContent(1,0.1180482);
   histM1__3->SetBinContent(2,0.1572898);
   histM1__3->SetBinContent(3,0.1331472);
   histM1__3->SetBinContent(4,0.1376444);
   histM1__3->SetBinContent(5,0.101781);
   histM1__3->SetBinContent(6,0.1159846);
   histM1__3->SetBinContent(7,0.07962361);
   histM1__3->SetBinContent(8,0.05897814);
   histM1__3->SetBinContent(9,0.03382032);
   histM1__3->SetBinContent(10,0.01493117);
   histM1__3->SetBinError(1,0.02159248);
   histM1__3->SetBinError(2,0.03487095);
   histM1__3->SetBinError(3,0.03883421);
   histM1__3->SetBinError(4,0.03789317);
   histM1__3->SetBinError(5,0.02923699);
   histM1__3->SetBinError(6,0.02400429);
   histM1__3->SetBinError(7,0.01610431);
   histM1__3->SetBinError(8,0.01074376);
   histM1__3->SetBinError(9,0.005690927);
   histM1__3->SetBinError(10,0.002558398);
   histM1__3->SetEntries(10);
   histM1__3->SetLineColor(2);
   histM1__3->SetLineWidth(2);
   histM1__3->SetMarkerColor(2);
   histM1__3->SetMarkerStyle(21);
   histM1__3->GetXaxis()->SetNdivisions(505);
   histM1__3->GetXaxis()->SetLabelFont(132);
   histM1__3->GetXaxis()->SetLabelOffset(0.01);
   histM1__3->GetXaxis()->SetLabelSize(0.06);
   histM1__3->GetXaxis()->SetTitleSize(0.072);
   histM1__3->GetXaxis()->SetTitleOffset(0.95);
   histM1__3->GetXaxis()->SetTitleFont(132);
   histM1__3->GetYaxis()->SetLabelFont(132);
   histM1__3->GetYaxis()->SetLabelOffset(0.01);
   histM1__3->GetYaxis()->SetLabelSize(0.06);
   histM1__3->GetYaxis()->SetTitleSize(0.072);
   histM1__3->GetYaxis()->SetTitleOffset(0.8);
   histM1__3->GetYaxis()->SetTitleFont(132);
   histM1__3->GetZaxis()->SetLabelFont(132);
   histM1__3->GetZaxis()->SetLabelSize(0.06);
   histM1__3->GetZaxis()->SetTitleSize(0.072);
   histM1__3->GetZaxis()->SetTitleOffset(1.2);
   histM1__3->GetZaxis()->SetTitleFont(132);
   histM1__3->Draw("E1 same");
   Double_t xAxis4[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12}; 
   
   TH1F *histM2__4 = new TH1F("histM2__4","histM2",10, xAxis4);
   histM2__4->SetBinContent(1,0.08083376);
   histM2__4->SetBinContent(2,0.1592589);
   histM2__4->SetBinContent(3,0.1645641);
   histM2__4->SetBinContent(4,0.1490516);
   histM2__4->SetBinContent(5,0.1161037);
   histM2__4->SetBinContent(6,0.07389258);
   histM2__4->SetBinContent(7,0.07559267);
   histM2__4->SetBinContent(8,0.05031824);
   histM2__4->SetBinContent(9,0.04180432);
   histM2__4->SetBinContent(10,0.02338787);
   histM2__4->SetBinError(1,0.03104168);
   histM2__4->SetBinError(2,0.05248791);
   histM2__4->SetBinError(3,0.05492016);
   histM2__4->SetBinError(4,0.05922276);
   histM2__4->SetBinError(5,0.05087428);
   histM2__4->SetBinError(6,0.0424615);
   histM2__4->SetBinError(7,0.03397935);
   histM2__4->SetBinError(8,0.02481621);
   histM2__4->SetBinError(9,0.01489668);
   histM2__4->SetBinError(10,0.007741172);
   histM2__4->SetEntries(10);
   histM2__4->SetLineColor(4);
   histM2__4->SetLineWidth(2);
   histM2__4->SetMarkerColor(4);
   histM2__4->SetMarkerStyle(22);
   histM2__4->GetXaxis()->SetNdivisions(505);
   histM2__4->GetXaxis()->SetLabelFont(132);
   histM2__4->GetXaxis()->SetLabelOffset(0.01);
   histM2__4->GetXaxis()->SetLabelSize(0.06);
   histM2__4->GetXaxis()->SetTitleSize(0.072);
   histM2__4->GetXaxis()->SetTitleOffset(0.95);
   histM2__4->GetXaxis()->SetTitleFont(132);
   histM2__4->GetYaxis()->SetLabelFont(132);
   histM2__4->GetYaxis()->SetLabelOffset(0.01);
   histM2__4->GetYaxis()->SetLabelSize(0.06);
   histM2__4->GetYaxis()->SetTitleSize(0.072);
   histM2__4->GetYaxis()->SetTitleOffset(0.8);
   histM2__4->GetYaxis()->SetTitleFont(132);
   histM2__4->GetZaxis()->SetLabelFont(132);
   histM2__4->GetZaxis()->SetLabelSize(0.06);
   histM2__4->GetZaxis()->SetTitleSize(0.072);
   histM2__4->GetZaxis()->SetTitleOffset(1.2);
   histM2__4->GetZaxis()->SetTitleFont(132);
   histM2__4->Draw("E1 same");
   Double_t xAxis5[11] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 12}; 
   
   TH1F *histM0__5 = new TH1F("histM0__5","histM0",10, xAxis5);
   histM0__5->SetBinContent(1,0.1329283);
   histM0__5->SetBinContent(2,0.158193);
   histM0__5->SetBinContent(3,0.1966691);
   histM0__5->SetBinContent(4,0.1288181);
   histM0__5->SetBinContent(5,0.1144537);
   histM0__5->SetBinContent(6,0.07150844);
   histM0__5->SetBinContent(7,0.05975323);
   histM0__5->SetBinContent(8,0.04548596);
   histM0__5->SetBinContent(9,0.02809942);
   histM0__5->SetBinContent(10,0.0179957);
   histM0__5->SetBinError(1,0.02316494);
   histM0__5->SetBinError(2,0.03274574);
   histM0__5->SetBinError(3,0.04251649);
   histM0__5->SetBinError(4,0.02648825);
   histM0__5->SetBinError(5,0.02130794);
   histM0__5->SetBinError(6,0.01603232);
   histM0__5->SetBinError(7,0.01008762);
   histM0__5->SetBinError(8,0.008992751);
   histM0__5->SetBinError(9,0.004266952);
   histM0__5->SetBinError(10,0.002798973);
   histM0__5->SetMinimum(0);
   histM0__5->SetMaximum(0.47);
   histM0__5->SetEntries(10);
   histM0__5->SetLineWidth(2);
   histM0__5->SetMarkerStyle(20);
   histM0__5->GetXaxis()->SetTitle("#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [GeV/#it{c}]");
   histM0__5->GetXaxis()->SetNdivisions(505);
   histM0__5->GetXaxis()->SetLabelFont(132);
   histM0__5->GetXaxis()->SetLabelOffset(0.01);
   histM0__5->GetXaxis()->SetLabelSize(0.06);
   histM0__5->GetXaxis()->SetTitleSize(0.072);
   histM0__5->GetXaxis()->SetTitleOffset(0.95);
   histM0__5->GetXaxis()->SetTitleFont(132);
   histM0__5->GetYaxis()->SetTitle("1/#it{#sigma}#upoint#kern[0.2]{d}#it{#sigma}/d#it{p}_{T}^{di-#it{J/#kern[-0.2]{#psi}}} [#it{c}/GeV]");
   histM0__5->GetYaxis()->SetLabelFont(132);
   histM0__5->GetYaxis()->SetLabelOffset(0.01);
   histM0__5->GetYaxis()->SetLabelSize(0.06);
   histM0__5->GetYaxis()->SetTitleSize(0.072);
   histM0__5->GetYaxis()->SetTitleOffset(0.9);
   histM0__5->GetYaxis()->SetTitleFont(132);
   histM0__5->GetZaxis()->SetLabelFont(132);
   histM0__5->GetZaxis()->SetLabelSize(0.06);
   histM0__5->GetZaxis()->SetTitleSize(0.072);
   histM0__5->GetZaxis()->SetTitleOffset(1.2);
   histM0__5->GetZaxis()->SetTitleFont(132);
   histM0__5->Draw("E1 same");
   
   Double_t Graph0_fx3001[16] = {
   0,
   0.2,
   0.4,
   0.6,
   0.8,
   1,
   1.2,
   1.4,
   1.6,
   1.8,
   2,
   2.2,
   2.4,
   2.6,
   2.8,
   3};
   Double_t Graph0_fy3001[16] = {
   0,
   0.02670573,
   0.05303303,
   0.07876568,
   0.1035793,
   0.1271495,
   0.1493142,
   0.169803,
   0.1885078,
   0.2052665,
   0.2199709,
   0.2325669,
   0.2431627,
   0.2516501,
   0.2581373,
   0.2626784};
   Double_t Graph0_felx3001[16] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3001[16] = {
   0,
   0.001729926,
   0.003297671,
   0.004703235,
   0.005730379,
   0.006379101,
   0.006541281,
   0.00616286,
   0.005243837,
   0.003784212,
   0.001783986,
   0.001027143,
   0.003513911,
   0.00616286,
   0.008973989,
   0.01178512};
   Double_t Graph0_fehx3001[16] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3001[16] = {
   0,
   0.001513685,
   0.00302737,
   0.004216694,
   0.005135717,
   0.005622258,
   0.005676318,
   0.005243837,
   0.004324814,
   0.002919249,
   0.001135264,
   0.0007027823,
   0.003622032,
   0.006919702,
   0.01054173,
   0.01438001};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(16,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = 1438;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,3.3);
   Graph_Graph03001->SetMinimum(0);
   Graph_Graph03001->SetMaximum(0.3047642);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("3 ");
   
   Double_t Graph1_fx3002[19] = {
   0,
   0.2,
   0.4,
   0.6,
   0.8,
   1,
   1.2,
   1.4,
   1.6,
   1.8,
   2,
   2.2,
   2.4,
   2.6,
   2.8,
   3,
   3.2,
   3.4,
   3.6};
   Double_t Graph1_fy3002[19] = {
   0,
   0.02182986,
   0.04342243,
   0.06454044,
   0.08500593,
   0.1045816,
   0.1230895,
   0.1404704,
   0.1564275,
   0.1710203,
   0.1840114,
   0.1955196,
   0.2054261,
   0.2137309,
   0.2204934,
   0.2257136,
   0.2295101,
   0.2318829,
   0.23301};
   Double_t Graph1_felx3002[19] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3002[19] = {
   0,
   0.001542327,
   0.003025333,
   0.004330379,
   0.005457464,
   0.006228627,
   0.006643869,
   0.00676251,
   0.006406588,
   0.005694745,
   0.00450834,
   0.003025333,
   0.001186405,
   0.001305046,
   0.003203294,
   0.005101542,
   0.007059111,
   0.008957359,
   0.01085561};
   Double_t Graph1_fehx3002[19] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3002[19] = {
   0,
   0.001305046,
   0.002550771,
   0.003677856,
   0.00450834,
   0.005101542,
   0.005457464,
   0.005338823,
   0.004982902,
   0.004211738,
   0.003262614,
   0.001957569,
   0.0004152418,
   0.001008444,
   0.003440575,
   0.006109987,
   0.008898039,
   0.01180473,
   0.01477074};
   grae = new TGraphAsymmErrors(19,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1439;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13002 = new TH1F("Graph_Graph13002","Graph",100,0,3.96);
   Graph_Graph13002->SetMinimum(0);
   Graph_Graph13002->SetMaximum(0.2725588);
   Graph_Graph13002->SetDirectory(0);
   Graph_Graph13002->SetStats(0);
   Graph_Graph13002->SetLineWidth(2);
   Graph_Graph13002->SetMarkerStyle(20);
   Graph_Graph13002->GetXaxis()->SetNdivisions(505);
   Graph_Graph13002->GetXaxis()->SetLabelFont(132);
   Graph_Graph13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetXaxis()->SetTitleFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph13002->GetYaxis()->SetTitleFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13002);
   
   grae->Draw("3 ");
   
   Double_t Graph2_fx3003[27] = {
   0,
   0.2,
   0.4,
   0.6,
   0.8,
   1,
   1.2,
   1.4,
   1.6,
   1.8,
   2,
   2.2,
   2.4,
   2.6,
   2.8,
   3,
   3.2,
   3.4,
   3.6,
   3.8,
   4,
   4.2,
   4.4,
   4.6,
   4.8,
   5,
   5.2};
   Double_t Graph2_fy3003[27] = {
   0,
   0.01550199,
   0.03092981,
   0.04606094,
   0.06082121,
   0.07513645,
   0.08878413,
   0.1017643,
   0.1139285,
   0.1252769,
   0.135661,
   0.145155,
   0.1536848,
   0.1611762,
   0.1677034,
   0.1732663,
   0.177865,
   0.1814994,
   0.1842438,
   0.1861722,
   0.1872848,
   0.1876557,
   0.1872848,
   0.1862464,
   0.1846888,
   0.1825378,
   0.1799418};
   Double_t Graph2_felx3003[27] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3003[27] = {
   0,
   0.0013351,
   0.0026702,
   0.003856955,
   0.004969538,
   0.005933777,
   0.006675499,
   0.007268876,
   0.007491393,
   0.007565565,
   0.007343049,
   0.006898015,
   0.006304638,
   0.005340399,
   0.004227816,
   0.003041061,
   0.001631789,
   0.0005933777,
   0.001557616,
   0.002596027,
   0.003560266,
   0.004598677,
   0.005488743,
   0.006304638,
   0.007194704,
   0.007862254,
   0.008603976};
   Double_t Graph2_fehx3003[27] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3003[27] = {
   0,
   0.001038411,
   0.001928477,
   0.002818544,
   0.003560266,
   0.004153644,
   0.004598677,
   0.004895366,
   0.00504371,
   0.004969538,
   0.004747021,
   0.004301988,
   0.00370861,
   0.003041061,
   0.002299338,
   0.001409272,
   0.0004450333,
   0.0002225166,
   0.001557616,
   0.003263577,
   0.004969538,
   0.006675499,
   0.00838146,
   0.01008742,
   0.01171921,
   0.01327683,
   0.0146861};
   grae = new TGraphAsymmErrors(27,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = 1440;
   color = new TColor(ci, 0, 0, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23003 = new TH1F("Graph_Graph23003","Graph",100,0,5.72);
   Graph_Graph23003->SetMinimum(0);
   Graph_Graph23003->SetMaximum(0.2160488);
   Graph_Graph23003->SetDirectory(0);
   Graph_Graph23003->SetStats(0);
   Graph_Graph23003->SetLineWidth(2);
   Graph_Graph23003->SetMarkerStyle(20);
   Graph_Graph23003->GetXaxis()->SetNdivisions(505);
   Graph_Graph23003->GetXaxis()->SetLabelFont(132);
   Graph_Graph23003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23003->GetXaxis()->SetTitleFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph23003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph23003->GetYaxis()->SetTitleFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23003);
   
   grae->Draw("3 ");
   
   TLegend *leg = new TLegend(0.42,0.56,0.77,0.96,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","TMD: #it{m}_{di-#it{J/#kern[-0.2]{#psi}}} = 6.6 GeV/#it{c}^{2}","f");

   ci = 1438;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","TMD: #it{m}_{di-#it{J/#kern[-0.2]{#psi}}} = 7.9 GeV/#it{c}^{2}","f");

   ci = 1439;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","TMD: #it{m}_{di-#it{J/#kern[-0.2]{#psi}}} = 11.0 GeV/#it{c}^{2}","f");

   ci = 1440;
   color = new TColor(ci, 0, 0, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("histM0","6 < #it{m}_{di-#it{J/#kern[-0.2]{#psi}}} < 7 GeV/#it{c}^{2}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("histM1","7 < #it{m}_{di-#it{J/#kern[-0.2]{#psi}}} < 9 GeV/#it{c}^{2}","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("histM2","9 < #it{m}_{di-#it{J/#kern[-0.2]{#psi}}} < 24 GeV/#it{c}^{2}","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.24,0.75,0.34,0.97,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt_LaTex = pt->AddText("SPS");
   pt->Draw();
   myC0_2->Modified();
   myC0->cd();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}

